Four Point Functions of the Stress Tensor and Conserved Currents in AdS_4/CFT_3

We compute four point functions of the stress tensor and conserved currents in AdS_4/CFT_3 using bulk perturbation theory. We work at treel level in the bulk theory, which we take to be either pure gravity or Yang Mills theory in AdS. We bypass the tedious evaluation of Witten diagrams using recently developed recursion relations for these correlators. In this approach, the four point function is obtained as the sum of residues of a rational function at easily identifiable poles. We write down an explicit formula for the four point correlator with arbitrary external helicities and momenta. We verify that, precisely as conjectured in a companion paper, the Maximally Helicity Violating (MHV) amplitude of gravitons or gluons appears as the coefficient of a specified singularity in the MHV stress-tensor or current correlator. We comment on the remarkably simple analytic structure of our answers in momentum space.

==> mathematica/adscorrelators.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    356352,       8719]
NotebookOptionsPosition[    351270,       8577]
NotebookOutlinePosition[    351677,       8594]
CellTagsIndexPosition[    351634,       8591]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
        "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
        "**", "**", "**"}], "**", "**", "**", "\[IndentingNewLine]", "This"}],
      " ", "Mathematica", " ", "Notebook", " ", "accompanies", " ", "the", 
     " ", 
     RowBox[{"paper", ":", " ", 
      RowBox[{
      "\"\<Four Point Functions of the Stress Tensor and Conserved Currents \
in AdS4/CFT3.\>\"", " ", "It", " ", "is", " ", "provided", " ", "to", " ", 
       "allow", " ", "the", " ", "readers", " ", "to", " ", "easily", " ", 
       "play", " ", "around", " ", "with", " ", "the", " ", "formulas", " ", 
       "of", " ", "that", " ", "paper", " ", "and", " ", 
       RowBox[{"(", 
        RowBox[{"hopefully", "!"}], ")"}], " ", "find", " ", "new", " ", 
       RowBox[{"patterns", ".", " ", "If"}], " ", "you", " ", "find", " ", 
       "a", " ", "bug", " ", "or", " ", "have", " ", "other", " ", "comments",
        " ", "or", " ", "questions"}]}]}], ",", " ", 
    RowBox[{"please", " ", "mail", " ", "me", " ", "at", " ", 
     RowBox[{
      RowBox[{"suvrat", "@", "hri"}], ".", "res", ".", 
      RowBox[{
      "in", "\[IndentingNewLine]", "**", "**", "**", "**", "**", "**", "**", "**",
        "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
        "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
        "**", "**", "**", "**", "**", "**", "**", "**"}]}]}]}], 
   "*****)"}]}]], "Input",
 CellChangeTimes->{{3.5369348485461755`*^9, 3.536934989757252*^9}, {
  3.536935349726841*^9, 3.5369353510229154`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**"}], "*", "*", 
    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*",
     " ", "Basic", " ", "Functional", " ", "Definitions", " ", "from", " ", 
    "Section", " ", 
    RowBox[{
    "2", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**"}]}], "*****)"}]}]], "Input",
 CellChangeTimes->{{3.5275786434804893`*^9, 3.5275786461936445`*^9}, {
  3.536935002117959*^9, 3.5369350052061357`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Unprotect", "[", "Norm", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "Norm", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "NumericalCalculus`"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"numoption", " ", "=", " ", "\"\<numerical\>\""}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"numoption", " ", "=", " ", "\"\<analytical\>\""}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "option", " ", "\"\<numerical\>\"", " ", "is", " ", 
     "provided", " ", "if", " ", "you", " ", "discover", " ", "numerical", 
     " ", "instabilities", " ", "in", " ", "your", " ", "answer"}], ",", " ", 
    
    RowBox[{
    "but", " ", "it", " ", "does", " ", "not", " ", "seem", " ", "to", " ", 
     "be", " ", "necessary", " ", "under", " ", "ordinary", " ", 
     RowBox[{"circumstances", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"NLimit", ",", "Listable"}], "]"}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->{{3.52038318546396*^9, 3.5203832004158154`*^9}, {
  3.5260876195785227`*^9, 3.5260876324502583`*^9}, {3.5261013572225556`*^9, 
  3.526101364330962*^9}, {3.52611112674234*^9, 3.526111133188709*^9}, {
  3.5261668790808215`*^9, 3.526166879543848*^9}, {3.536509352508677*^9, 
  3.536509380986356*^9}, {3.536509979930698*^9, 3.536509980170782*^9}, {
  3.5367877927368035`*^9, 3.536787801160818*^9}, {3.5368101962427406`*^9, 
  3.5368101984111443`*^9}, {3.5369357329027576`*^9, 3.536935774886159*^9}}],

Cell[BoxData[
 RowBox[{"{", "\<\"Norm\"\>", "}"}]], "Output",
 CellChangeTimes->{3.526087641461774*^9, 3.5261111483335752`*^9, 
  3.526167086807703*^9, 3.5262536243673625`*^9, 3.5274892316556273`*^9, 
  3.5275116817952385`*^9, 3.527578658718361*^9, 3.527743091489668*^9, 
  3.5277517353064485`*^9, 3.536381762477476*^9, 3.536395770539028*^9, 
  3.5364481309550753`*^9, 3.536462805089405*^9, 3.536475026428228*^9, 
  3.536509381733022*^9, 3.536509980590331*^9, 3.5366193990428104`*^9, 
  3.536655748165244*^9, 3.5367876222024174`*^9, 3.5367878018628197`*^9, 
  3.5367883612174025`*^9, 3.5367910564975367`*^9, 3.53681020703796*^9, 
  3.536935734235834*^9, 3.5369767283089275`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Dotp", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"[", "2", "]"}], "]"}], " ", 
    RowBox[{"b", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"[", "3", "]"}], "]"}], " ", 
    RowBox[{"b", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], " ", "-", " ", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"[", "1", "]"}], "]"}], " ", 
    RowBox[{"b", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norm", "[", "a_", "]"}], " ", ":=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"Dotp", "[", 
    RowBox[{"a", ",", "a"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Norm", "[", "a_", "]"}], " ", ":=", " ", 
  RowBox[{"norm", "[", "a", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "I"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"I", ",", "0"}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "These", " ", "sigma", " ", "matrices", " ", "naturally", " ", "have", " ",
     "raised", " ", "Lorentz", " ", "indices"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vectospin", "[", "a_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"[", "3", "]"}], "]"}], " ", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], " ", "+", " ", 
    RowBox[{"I", " ", 
     RowBox[{"norm", "[", "a", "]"}], " ", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Spinors"}], " ", "for", " ", "a", " ", "Given", " ", 
    RowBox[{"Momentum", " ", "**"}]}], "*****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "[", "a_", "]"}], " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", "+", 
      RowBox[{"I", "  ", 
       RowBox[{"norm", "[", "a", "]"}]}]}], "]"}], ",", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", "+", " ", 
       RowBox[{"I", " ", 
        RowBox[{"a", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}], "/", " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "+", "  ", 
       RowBox[{"I", " ", 
        RowBox[{"norm", "[", "a", "]"}]}]}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]b", "[", "a_", "]"}], " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", "+", 
      RowBox[{"I", " ", 
       RowBox[{"norm", "[", "a", "]"}]}]}], "]"}], ",", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", "-", " ", 
       RowBox[{"I", " ", 
        RowBox[{"a", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}], "/", " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "+", " ", 
       RowBox[{"I", " ", 
        RowBox[{"norm", "[", "a", "]"}]}]}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]int", "[", "a_", "]"}], " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{"1", ",", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", "+", " ", 
       RowBox[{"I", " ", 
        RowBox[{"a", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}], "/", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "+", 
       RowBox[{"I", " ", 
        RowBox[{"norm", "[", "a", "]"}]}]}], ")"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]bint", "[", "a_", "]"}], " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", "+", " ", 
      RowBox[{"I", " ", 
       RowBox[{"norm", "[", "a", "]"}]}]}], ")"}], ",", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"[", "2", "]"}], "]"}], " ", "-", " ", 
      RowBox[{"I", " ", 
       RowBox[{"a", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dagger", "[", "\[Lambda]_", "]"}], " ", ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**"}], "*", " ", "Dot", " ", "Products", " ", "of", " ", 
    "Spinors"}], " ", "****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dot\[Lambda]", "[", 
   RowBox[{"\[Lambda]1_", ",", " ", "\[Lambda]2_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]1", "[", 
     RowBox[{"[", "1", "]"}], "]"}], " ", 
    RowBox[{"\[Lambda]2", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], " ", "-", " ", 
   RowBox[{
    RowBox[{"\[Lambda]1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], " ", 
    RowBox[{"\[Lambda]2", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dot\[Lambda]m", "[", 
    RowBox[{"\[Lambda]1_", ",", " ", "\[Lambda]2_"}], "]"}], " ", ":=", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]1", "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", 
      RowBox[{"\[Lambda]2", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], " ", "-", " ", 
     RowBox[{
      RowBox[{"\[Lambda]1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], " ", 
      RowBox[{"\[Lambda]2", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "m", " ", "stands", " ", "for", " ", "mixed", " ", "dot", " ", "product"}],
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**"}], "*", " ", "Momentum", " ", "from", " ", 
    RowBox[{"spinors", " ", "**", "**"}]}], 
   "*****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compose", "[", 
   RowBox[{"\[Lambda]1_", ",", " ", "\[Lambda]2_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "2"}], ")"}], 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]2", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"\[Lambda]1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"\[Lambda]1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]2", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Lambda]1", "[", 
          RowBox[{"[", "2", "]"}], "]"}], " ", 
         RowBox[{"\[Lambda]2", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"\[Lambda]1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], " ", 
         RowBox[{"\[Lambda]2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", " ", "I", ")"}]}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fourcompose", "[", 
    RowBox[{"l_", ",", " ", "lb_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Outer", "[", 
    RowBox[{"Times", ",", " ", "l", ",", " ", "lb"}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", " ", "Dot"}], " ", "Products", " ", "in", " ", 
    "terms", " ", "of", " ", "momentum", " ", 
    RowBox[{"matrices", " ", "**"}]}], "*****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"matrixdot", "[", 
    RowBox[{"a_", ",", " ", "b_"}], "]"}], " ", ":=", " ", 
   RowBox[{"-", 
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ".", "a", ".", 
      RowBox[{"\[Sigma]", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ".", 
      RowBox[{"Transpose", "[", "b", "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**"}], "*", " ", "Polarization", " ", 
    RowBox[{"Vectors", " ", "**", "**"}]}], 
   "*****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pol", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", "a_"}], "]"}], " ", ":=", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{"compose", "[", 
     RowBox[{
      RowBox[{"\[Lambda]", "[", "a", "]"}], ",", " ", 
      RowBox[{"dagger", "[", 
       RowBox[{"\[Lambda]", "[", "a", "]"}], "]"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"Dot\[Lambda]m", "[", 
      RowBox[{
       RowBox[{"\[Lambda]", "[", "a", "]"}], ",", " ", 
       RowBox[{"\[Lambda]b", "[", "a", "]"}]}], "]"}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pol", "[", 
   RowBox[{"1", ",", "a_"}], "]"}], " ", ":=", " ", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{"compose", "[", 
     RowBox[{
      RowBox[{"dagger", "[", 
       RowBox[{"\[Lambda]b", "[", "a", "]"}], "]"}], ",", " ", 
      RowBox[{"\[Lambda]b", "[", "a", "]"}]}], "]"}], "/", 
    RowBox[{"(", " ", 
     RowBox[{"Dot\[Lambda]m", "[", 
      RowBox[{
       RowBox[{"\[Lambda]", "[", "a", "]"}], ",", " ", 
       RowBox[{"\[Lambda]b", "[", "a", "]"}]}], "]"}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pol", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", "l_", ",", " ", "lb_"}], "]"}], " ", ":=", " ", 
  RowBox[{"2", 
   RowBox[{
    RowBox[{"compose", "[", 
     RowBox[{"l", ",", " ", 
      RowBox[{"dagger", "[", "l", "]"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"Dot\[Lambda]m", "[", 
      RowBox[{"l", ",", " ", "lb"}], "]"}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pol", "[", 
    RowBox[{"1", ",", "l_", ",", " ", "lb_"}], "]"}], " ", ":=", "   ", 
   RowBox[{"2", " ", 
    RowBox[{
     RowBox[{"compose", "[", 
      RowBox[{
       RowBox[{"dagger", "[", "lb", "]"}], ",", " ", "lb"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"Dot\[Lambda]m", "[", 
       RowBox[{"l", ",", " ", "lb"}], "]"}], ")"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.5197014916750984`*^9, 3.5197015123092785`*^9}, {
   3.519705842527953*^9, 3.519705842871973*^9}, {3.5261111362928867`*^9, 
   3.526111143489298*^9}, 3.5261668820619917`*^9, {3.5277254443706927`*^9, 
   3.527725545451474*^9}, {3.5277302416707006`*^9, 3.52773024672999*^9}, {
   3.5363586243711777`*^9, 3.536358650352664*^9}, {3.536387573996236*^9, 
   3.536387585653124*^9}, {3.5369762544398236`*^9, 3.5369762736499224`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", "**", "**", "**", "**", " ", "End"}], " ", "of", " ", 
   "Basic", " ", "Functional", " ", 
   RowBox[{
   "Definitions", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
    "**"}]}], "******)"}]], "Input",
 CellChangeTimes->{{3.5369350140846434`*^9, 3.5369350226701345`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "  ", "Three"}], " ", "Point",
     " ", "Functions", " ", "For", " ", "Conserved", " ", 
    RowBox[{"Currents", ":", " ", 
     RowBox[{"Section", " ", 
      RowBox[{"3", " ", "**", "**", "**", "**", "**", "**"}]}]}]}], 
   "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", " ", "The"}], " ", "formulas", " ", 
    "here", " ", "give", " ", "the", " ", "three", " ", "point", " ", 
    "function", " ", "WITHOUT", " ", "the", " ", "radial", " ", 
    RowBox[{"integral", ".", " ", "That"}], " ", "needs", " ", "to", " ", 
    "be", " ", "multiplied", " ", 
    RowBox[{"separately", " ", "**", "**"}]}], "*****)"}]}]], "Input",
 CellChangeTimes->{{3.5198737600623016`*^9, 3.5198737692208257`*^9}, {
   3.527511606486931*^9, 3.5275116103471518`*^9}, 3.5277252789902334`*^9, {
   3.5369350270293837`*^9, 3.53693506315845*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**"}], "*", " ", "Direct", " ", 
    RowBox[{"Evaluation", " ", "**", "**", "**"}]}], "*****)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M3usingpolsdirectglue", "[", 
     RowBox[{
     "e1_", ",", "e2_", ",", "e3_", ",", " ", "k1_", ",", "k2_", ",", "k3_"}],
      "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"I", "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Dotp", "[", 
         RowBox[{"e1", ",", "e2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"Dotp", "[", 
           RowBox[{"k2", ",", " ", "e3"}], "]"}]}], ")"}]}], " ", "+", " ", 
       RowBox[{"2", " ", 
        RowBox[{"Dotp", "[", 
         RowBox[{"e2", ",", "k1"}], "]"}], 
        RowBox[{"Dotp", "[", " ", 
         RowBox[{"e1", ",", " ", "e3"}], "]"}]}], " ", "-", " ", 
       RowBox[{"2", " ", 
        RowBox[{"Dotp", "[", 
         RowBox[{"e1", ",", "k2"}], "]"}], " ", 
        RowBox[{"Dotp", "[", 
         RowBox[{"e2", ",", "e3"}], "]"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**", " ", "Plus"}], " ", "Plus", " ", 
     RowBox[{"Plus", " ", "**", "**", "**"}]}], "******)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3glue", "[", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "l1_", ",", " ", "l2_", ",", " ", "l3_", 
      ",", " ", "lb1_", ",", " ", "lb2_", ",", " ", "lb3_"}], "]"}], " ", ":=",
     " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"nk1", " ", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l1", ",", " ", "lb1"}], "]"}]}]}], ",", " ", 
        RowBox[{"nk2", " ", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l2", ",", " ", "lb2"}], "]"}]}]}], ",", " ", 
        RowBox[{"nk3", " ", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l3", ",", " ", "lb3"}], "]"}]}]}], ",", " ", "pre", ",", 
        " ", "Ep"}], "}"}], ",", " ", 
      RowBox[{
       RowBox[{"pre", " ", "=", " ", 
        RowBox[{
         RowBox[{"-", " ", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Sqrt", "[", "2", "]"}], " ", 
           RowBox[{"(", " ", "nk1", ")"}], 
           RowBox[{"(", "nk2", ")"}], " ", "nk3"}], ")"}]}]}], ";", " ", 
       RowBox[{"Ep", " ", "=", " ", 
        RowBox[{"(", 
         RowBox[{"nk1", " ", "+", " ", "nk2", " ", "+", " ", "nk3"}], ")"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"I", " ", "pre", " ", "Ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Dot\[Lambda]", "[", 
           RowBox[{"lb1", ",", " ", "lb2"}], "]"}], " ", 
          RowBox[{"Dot\[Lambda]", "[", 
           RowBox[{"lb2", ",", " ", "lb3"}], "]"}], " ", 
          RowBox[{"Dot\[Lambda]", "[", 
           RowBox[{"lb3", ",", " ", "lb1"}], "]"}]}], ")"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**", "**", "**"}], "*", " ", "Minus", " ", "Minus", " ", 
     RowBox[{"Minus", " ", "**", "**", "**", "**"}]}], "******)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3glue", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "l1_", ",", " ", "l2_", ",", " ", "l3_", ",", 
      " ", "lb1_", ",", " ", "lb2_", ",", " ", "lb3_"}], "]"}], " ", ":=", 
    " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"nk1", " ", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l1", ",", " ", "lb1"}], "]"}]}]}], ",", " ", 
        RowBox[{"nk2", " ", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l2", ",", " ", "lb2"}], "]"}]}]}], ",", " ", 
        RowBox[{"nk3", " ", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l3", ",", " ", "lb3"}], "]"}]}]}], ",", " ", "pre", ",", 
        " ", "Ep"}], "}"}], ",", " ", 
      RowBox[{
       RowBox[{"pre", " ", "=", " ", 
        RowBox[{
         RowBox[{"-", " ", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Sqrt", "[", "2", "]"}], " ", 
           RowBox[{"(", " ", "nk1", ")"}], 
           RowBox[{"(", "nk2", ")"}], " ", 
           RowBox[{"(", "nk3", ")"}]}], ")"}]}]}], ";", 
       RowBox[{"Ep", " ", "=", " ", 
        RowBox[{"(", 
         RowBox[{"nk1", " ", "+", " ", "nk2", " ", "+", " ", "nk3"}], ")"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"I", " ", "pre", " ", "Ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Dot\[Lambda]", "[", 
           RowBox[{"l1", ",", " ", "l2"}], "]"}], " ", 
          RowBox[{"Dot\[Lambda]", "[", 
           RowBox[{"l2", ",", " ", "l3"}], "]"}], " ", 
          RowBox[{"Dot\[Lambda]", "[", 
           RowBox[{"l3", ",", " ", "l1"}], "]"}]}], ")"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**", " ", "Minus"}], " ", "Minus", " ", 
     RowBox[{"Plus", " ", "**", "**", "**", "**", "**", "**", "**", "**"}]}], 
    "******)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3glue", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "l1_", ",", " ", "l2_", ",", " ", 
      "l3_", ",", " ", "lb1_", ",", " ", "lb2_", ",", " ", "lb3_"}], "]"}], 
    " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"nk1", " ", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l1", ",", " ", "lb1"}], "]"}]}]}], ",", " ", 
        RowBox[{"nk2", " ", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l2", ",", " ", "lb2"}], "]"}]}]}], ",", " ", 
        RowBox[{"nk3", " ", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l3", ",", " ", "lb3"}], "]"}]}]}], ",", " ", "pre"}], 
       "}"}], ",", " ", 
      RowBox[{
       RowBox[{"pre", " ", "=", "  ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Sqrt", "[", "2", "]"}], " ", 
           RowBox[{"(", " ", "nk1", ")"}], 
           RowBox[{"(", "nk2", ")"}], " ", "nk3"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"I", " ", "pre", " ", 
        RowBox[{"(", 
         RowBox[{"nk2", " ", "+", " ", "nk3", " ", "-", " ", "nk1"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"nk1", " ", "+", " ", "nk3", " ", "-", " ", "nk2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"nk1", " ", "+", " ", "nk2", " ", "-", " ", "nk3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"l1", ",", " ", "l2"}], "]"}], "^", "3"}], "/", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"Dot\[Lambda]", "[", 
             RowBox[{"l2", ",", " ", "l3"}], "]"}], " ", 
            RowBox[{"Dot\[Lambda]", "[", 
             RowBox[{"l3", ",", " ", "l1"}], "]"}]}], ")"}]}], ")"}]}]}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**", "**"}], "*", " ", "Plus", " ", "Plus", " ", 
     RowBox[{"Minus", " ", "**", "**", "**", "**", "**"}]}], "******)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3glue", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", "l1_", ",", " ", "l2_", ",", " ", "l3_", ",", 
      " ", "lb1_", ",", " ", "lb2_", ",", " ", "lb3_"}], "]"}], " ", ":=", 
    " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"nk1", " ", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l1", ",", " ", "lb1"}], "]"}]}]}], ",", " ", 
        RowBox[{"nk2", " ", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l2", ",", " ", "lb2"}], "]"}]}]}], ",", " ", 
        RowBox[{"nk3", " ", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l3", ",", " ", "lb3"}], "]"}]}]}], ",", " ", "pre"}], 
       "}"}], ",", " ", 
      RowBox[{
       RowBox[{"pre", " ", "=", "  ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Sqrt", "[", "2", "]"}], 
           RowBox[{"(", " ", "nk1", ")"}], 
           RowBox[{"(", "nk2", ")"}], " ", "nk3"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"I", " ", "pre", " ", 
        RowBox[{"(", 
         RowBox[{"nk2", "+", " ", "nk3", " ", "-", " ", "nk1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"nk1", " ", "+", " ", "nk3", " ", "-", " ", "nk2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"nk1", " ", "+", " ", "nk2", " ", "-", " ", "nk3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"lb1", ",", " ", "lb2"}], "]"}], "^", "3"}], "/", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"Dot\[Lambda]", "[", 
             RowBox[{"lb2", ",", " ", "lb3"}], "]"}], " ", 
            RowBox[{"Dot\[Lambda]", "[", 
             RowBox[{"lb3", ",", " ", "lb1"}], "]"}]}], ")"}]}], ")"}]}]}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**", "**", "**", "**", " ", "Other"}], " ", 
     RowBox[{"Helicities", " ", "**", "**", "**", "**"}]}], "******)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3glue", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "1", ",", 
      RowBox[{"-", "1"}], ",", "l1_", ",", "l2_", ",", "l3_", ",", "lb1_", 
      ",", "lb2_", ",", "lb3_"}], "]"}], ":=", 
    RowBox[{"M3glue", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "l3", ",", "l1", ",", "l2", ",", 
      "lb3", ",", "lb1", ",", "lb2"}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"M3glue", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "l1_", ",", "l2_", ",", "l3_", ",", "lb1_", 
      ",", "lb2_", ",", "lb3_"}], "]"}], ":=", 
    RowBox[{"M3glue", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "l2", ",", "l3", ",", "l1", ",", 
      "lb2", ",", "lb3", ",", "lb1"}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"M3glue", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "l1_", ",", "l2_", ",", "l3_", ",", 
      "lb1_", ",", "lb2_", ",", "lb3_"}], "]"}], ":=", 
    RowBox[{"M3glue", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", "l3", ",", "l1", ",", "l2", ",", "lb3", ",", 
      "lb1", ",", "lb2"}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"M3glue", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "l1_", ",", "l2_", ",", 
      "l3_", ",", "lb1_", ",", "lb2_", ",", "lb3_"}], "]"}], ":=", 
    RowBox[{"M3glue", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", "l2", ",", "l3", ",", "l1", ",", "lb2", ",", 
      "lb3", ",", "lb1"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5198743178332043`*^9, 3.5198743226324787`*^9}, {
  3.5198744938552723`*^9, 3.5198745118092995`*^9}, {3.519874549842475*^9, 
  3.519874594942054*^9}, {3.51987468543323*^9, 3.519874686731304*^9}, {
  3.5198750091057425`*^9, 3.5198750510741434`*^9}, {3.5198750960527163`*^9, 
  3.5198750973847923`*^9}, {3.519875507078225*^9, 3.519875509989392*^9}, {
  3.5198801407172546`*^9, 3.519880152317918*^9}, {3.5277178053187637`*^9, 
  3.5277178102490463`*^9}, {3.5277178562606773`*^9, 3.52771798305293*^9}, {
  3.5277190434425807`*^9, 3.527719045859719*^9}, {3.5277190970986495`*^9, 
  3.5277190992687736`*^9}, {3.5277191956682873`*^9, 3.5277192062218914`*^9}, {
  3.5277212209541273`*^9, 3.5277212569781876`*^9}, {3.527721468342277*^9, 
  3.527721497998973*^9}, {3.5277215662278757`*^9, 3.527721573978319*^9}, {
  3.5277218084367294`*^9, 3.527721837526393*^9}, {3.527743112287858*^9, 
  3.5277431219064083`*^9}, {3.5277517581767564`*^9, 3.5277517890175204`*^9}, {
  3.5363587986001434`*^9, 3.5363588167201796`*^9}, {3.536387689200223*^9, 
  3.536387721568402*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", " ", "Gravitational"}], 
    " ", "Three", " ", "Point", " ", 
    RowBox[{"Functions", ".", " ", "In"}], " ", "Exact", " ", "Analogy", " ", 
    "to", " ", "the", " ", "Gauge", " ", "Definitions", " ", 
    RowBox[{"Above", " ", "**", "**", "**", "**", "**", "**", "**"}]}], 
   "******)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M3termgrav", "[", 
     RowBox[{
     "e1_", ",", " ", "k1_", ",", " ", "e2_", ",", " ", "k2_", ",", " ", 
      "e3_", ",", " ", "k3_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}], " ", 
      RowBox[{"Dotp", "[", 
       RowBox[{"e1", ",", "k2"}], "]"}], 
      RowBox[{"Dotp", "[", 
       RowBox[{"e1", ",", "k3"}], "]"}], " ", 
      RowBox[{
       RowBox[{"Dotp", "[", 
        RowBox[{"e2", ",", "e3"}], "]"}], "^", "2"}]}], "  ", "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], " ", 
      RowBox[{"Dotp", "[", 
       RowBox[{"e1", ",", "k2"}], "]"}], " ", 
      RowBox[{"Dotp", "[", 
       RowBox[{"e1", ",", "e3"}], "]"}], " ", 
      RowBox[{"Dotp", " ", "[", 
       RowBox[{"e2", ",", "k3"}], "]"}], " ", 
      RowBox[{"Dotp", "[", 
       RowBox[{"e2", ",", "e3"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3usingpolsdirectgrav", "[", 
     RowBox[{
     "e1_", ",", "e2_", ",", "e3_", ",", "k1_", ",", " ", "k2_", ",", " ", 
      "k3_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"pollist", "=", 
         RowBox[{"{", 
          RowBox[{"e1", ",", "e2", ",", "e3"}], "}"}]}], ",", " ", 
        RowBox[{"momlist", " ", "=", " ", 
         RowBox[{"{", 
          RowBox[{"k1", ",", " ", "k2", ",", " ", "k3"}], "}"}]}], ",", 
        "klist", ",", "elist", ",", " ", 
        RowBox[{"sum", " ", "=", " ", "0"}], ",", " ", 
        RowBox[{"perms", " ", "=", " ", 
         RowBox[{"Permutations", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], ",", "i"}], 
       "}"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", " ", "\[LessEqual]", " ", 
          RowBox[{"Length", "[", "perms", "]"}]}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", 
         RowBox[{
          RowBox[{"elist", " ", "=", " ", 
           RowBox[{"pollist", "[", 
            RowBox[{"[", 
             RowBox[{"perms", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], ";", " ", 
          RowBox[{"klist", " ", "=", " ", 
           RowBox[{"momlist", "[", 
            RowBox[{"[", 
             RowBox[{"perms", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], ";", " ", 
          RowBox[{"sum", " ", "=", " ", 
           RowBox[{"sum", " ", "+", " ", 
            RowBox[{"M3termgrav", "[", 
             RowBox[{
              RowBox[{"elist", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
              RowBox[{"klist", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
              RowBox[{"elist", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
              RowBox[{"klist", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
              RowBox[{"elist", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", " ", 
              RowBox[{"klist", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}]}]}], "]"}], ";", 
       " ", "sum"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Note", " ", "that", " ", "this", " ", "does", " ", "NOT", " ", 
      "include", " ", "the", " ", "part", " ", "of", " ", "the", " ", 
      "answer", " ", "that", " ", "comes", " ", "from", " ", "integrating", 
      " ", "the", " ", "radial", " ", "wave"}], "-", "functions"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3directgrav", "[", 
     RowBox[{
     "p1_", ",", " ", "p2_", ",", " ", "p3_", ",", " ", "k1_", ",", " ", 
      "k2_", ",", " ", "k3_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"e1", ",", "e2", ",", "e3"}], "}"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"e1", ",", "e2", ",", "e3"}], "}"}], " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"pol", "[", 
           RowBox[{"p1", ",", " ", "k1"}], "]"}], ",", " ", 
          RowBox[{"pol", "[", 
           RowBox[{"p2", ",", " ", "k2"}], "]"}], ",", " ", 
          RowBox[{"pol", "[", 
           RowBox[{"p3", ",", " ", "k3"}], "]"}]}], "}"}]}], ";", " ", 
       RowBox[{"M3usingpolsdirectgrav", "[", 
        RowBox[{
        "e1", ",", "e2", ",", "e3", ",", " ", "k1", ",", " ", "k2", ",", " ", 
         "k3"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**", "**", "**", "**", "**", " ", "Analytic"}], " ", 
     "Three", " ", "Point", " ", 
     RowBox[{
     "Answers", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**"}]}], "*****)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3grav", "[", 
     RowBox[{"1", ",", " ", "1", ",", " ", 
      RowBox[{"-", "1"}], ",", " ", "l1_", ",", " ", "l2_", ",", " ", "l3_", 
      ",", " ", "lb1_", ",", " ", "lb2_", ",", " ", "lb3_"}], "]"}], " ", ":=",
     " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3"}], "}"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3"}], "}"}], "  ", "=", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
         RowBox[{"MapThread", "[", 
          RowBox[{"Dot\[Lambda]m", ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"l1", ",", " ", "l2", ",", " ", "l3"}], "}"}], ",", " ",
              
             RowBox[{"{", 
              RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3"}], "}"}]}], 
            "}"}]}], "]"}]}]}], ";", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "/", 
          RowBox[{"(", 
           RowBox[{"32", " ", 
            RowBox[{"nk1", "^", "2"}], " ", 
            RowBox[{"nk2", "^", "2"}], " ", 
            RowBox[{"nk3", "^", "2"}]}], ")"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"lb1", ",", " ", "lb2"}], "]"}], "^", "6"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"lb1", ",", " ", "lb3"}], "]"}], "^", "2"}], 
            RowBox[{
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"lb3", ",", " ", "lb2"}], "]"}], "^", "2"}]}], ")"}]}], 
         ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nk3", " ", "+", " ", "nk2", " ", "-", " ", "nk1"}], ")"}], 
         "^", "2"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nk1", " ", "+", " ", "nk3", " ", "-", " ", "nk2"}], ")"}], 
         "^", "2"}], "  ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nk2", " ", "+", " ", "nk1", " ", "-", " ", "nk3"}], ")"}], 
         "^", "2"}]}]}]}], " ", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3grav", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", " ", 
      RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "l1_", ",", " ", "l2_", 
      ",", " ", "l3_", ",", " ", "lb1_", ",", " ", "lb2_", ",", " ", "lb3_"}],
      "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3"}], "}"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3"}], "}"}], "  ", "=", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
         RowBox[{"MapThread", "[", 
          RowBox[{"Dot\[Lambda]m", ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"l1", ",", " ", "l2", ",", " ", "l3"}], "}"}], ",", " ",
              
             RowBox[{"{", 
              RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3"}], "}"}]}], 
            "}"}]}], "]"}]}]}], ";", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "/", 
          RowBox[{"(", 
           RowBox[{"32", " ", 
            RowBox[{"nk1", "^", "2"}], " ", 
            RowBox[{"nk2", "^", "2"}], " ", 
            RowBox[{"nk3", "^", "2"}]}], ")"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"l1", ",", " ", "l2"}], "]"}], "^", "6"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"l1", ",", " ", "l3"}], "]"}], "^", "2"}], 
            RowBox[{
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"l3", ",", " ", "l2"}], "]"}], "^", "2"}]}], ")"}]}], 
         ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nk3", " ", "+", " ", "nk2", " ", "-", " ", "nk1"}], ")"}], 
         "^", "2"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nk1", " ", "+", " ", "nk3", " ", "-", " ", "nk2"}], ")"}], 
         "^", "2"}], "  ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nk2", " ", "+", " ", "nk1", " ", "-", " ", "nk3"}], ")"}], 
         "^", "2"}]}]}]}], " ", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3grav", "[", 
     RowBox[{
     "1", ",", " ", "1", ",", " ", "1", ",", " ", "l1_", ",", " ", "l2_", ",",
       " ", "l3_", ",", " ", "lb1_", ",", " ", "lb2_", ",", " ", "lb3_"}], 
     "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3"}], "}"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3"}], "}"}], "  ", "=", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
         RowBox[{"MapThread", "[", 
          RowBox[{"Dot\[Lambda]m", ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"l1", ",", " ", "l2", ",", " ", "l3"}], "}"}], ",", " ",
              
             RowBox[{"{", 
              RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3"}], "}"}]}], 
            "}"}]}], "]"}]}]}], ";", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "/", 
          RowBox[{"(", 
           RowBox[{"32", " ", 
            RowBox[{"nk1", "^", "2"}], " ", 
            RowBox[{"nk2", "^", "2"}], " ", 
            RowBox[{"nk3", "^", "2"}]}], ")"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nk1", " ", "+", " ", "nk2", " ", "+", " ", "nk3"}], ")"}], 
         "^", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"lb1", ",", " ", "lb2"}], "]"}], " ", 
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"lb1", ",", " ", "lb3"}], "]"}], " ", 
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"lb2", ",", " ", "lb3"}], "]"}]}], ")"}], "^", 
         "2"}]}]}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3grav", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", " ", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", " ", "1"}], ",", " ", "l1_", ",", " ", "l2_", ",", " ", 
      "l3_", ",", " ", "lb1_", ",", " ", "lb2_", ",", " ", "lb3_"}], "]"}], 
    " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3"}], "}"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3"}], "}"}], "  ", "=", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
         RowBox[{"MapThread", "[", 
          RowBox[{"Dot\[Lambda]m", ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"l1", ",", " ", "l2", ",", " ", "l3"}], "}"}], ",", " ",
              
             RowBox[{"{", 
              RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3"}], "}"}]}], 
            "}"}]}], "]"}]}]}], ";", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "/", 
          RowBox[{"(", 
           RowBox[{"32", " ", 
            RowBox[{"nk1", "^", "2"}], " ", 
            RowBox[{"nk2", "^", "2"}], " ", 
            RowBox[{"nk3", "^", "2"}]}], ")"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nk1", " ", "+", " ", "nk2", " ", "+", " ", "nk3"}], ")"}], 
         "^", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"l1", ",", " ", "l2"}], "]"}], " ", 
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"l1", ",", " ", "l3"}], "]"}], " ", 
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"l2", ",", " ", "l3"}], "]"}]}], ")"}], "^", "2"}]}]}]}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3gravmom", "[", 
     RowBox[{"1", ",", " ", "1", ",", " ", 
      RowBox[{"-", "1"}], ",", " ", "k1_", ",", " ", "k2_", ",", " ", "k3_"}],
      "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "lb1", ",", " ", "lb2",
         ",", " ", "lb3"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"l1", ",", " ", "l2", ",", " ", "l3"}], "}"}], " ", "=", " ",
         
        RowBox[{"Map", "[", 
         RowBox[{"\[Lambda]", ",", " ", 
          RowBox[{"{", 
           RowBox[{"k1", ",", " ", "k2", ",", " ", "k3"}], "}"}]}], "]"}]}], 
       ";", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3"}], "}"}], " ", "=", 
        " ", 
        RowBox[{"Map", "[", 
         RowBox[{"\[Lambda]b", ",", " ", 
          RowBox[{"{", 
           RowBox[{"k1", ",", " ", "k2", ",", " ", "k3"}], "}"}]}], "]"}]}], 
       ";", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "/", 
          RowBox[{"(", 
           RowBox[{"32", " ", 
            RowBox[{
             RowBox[{"norm", "[", "k1", "]"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"norm", "[", "k2", "]"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"norm", "[", "k3", "]"}], "^", "2"}]}], ")"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"lb1", ",", " ", "lb2"}], "]"}], "^", "6"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"lb1", ",", " ", "lb3"}], "]"}], "^", "2"}], 
            RowBox[{
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"lb3", ",", " ", "lb2"}], "]"}], "^", "2"}]}], ")"}]}], 
         ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"norm", "[", "k3", "]"}], " ", "+", " ", 
           RowBox[{"norm", "[", "k2", "]"}], " ", "-", " ", 
           RowBox[{"norm", "[", "k1", "]"}]}], ")"}], "^", "2"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"norm", "[", "k1", "]"}], " ", "+", " ", 
           RowBox[{"norm", "[", "k3", "]"}], " ", "-", " ", 
           RowBox[{"norm", "[", "k2", "]"}]}], ")"}], "^", "2"}], "  ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"norm", "[", "k2", "]"}], " ", "+", "  ", 
           RowBox[{"norm", "[", "k1", "]"}], " ", "-", " ", 
           RowBox[{"norm", "[", "k3", "]"}]}], ")"}], "^", "2"}]}]}]}], " ", 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3gravmom", "[", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "k1_", ",", " ", "k2_", ",", " ", "k3_"}], 
     "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "lb1", ",", " ", "lb2",
         ",", " ", "lb3"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"l1", ",", " ", "l2", ",", " ", "l3"}], "}"}], " ", "=", " ",
         
        RowBox[{"Map", "[", 
         RowBox[{"\[Lambda]", ",", " ", 
          RowBox[{"{", 
           RowBox[{"k1", ",", " ", "k2", ",", " ", "k3"}], "}"}]}], "]"}]}], 
       ";", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3"}], "}"}], " ", "=", 
        " ", 
        RowBox[{"Map", "[", 
         RowBox[{"\[Lambda]b", ",", " ", 
          RowBox[{"{", 
           RowBox[{"k1", ",", " ", "k2", ",", " ", "k3"}], "}"}]}], "]"}]}], 
       ";", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"32", " ", 
            RowBox[{
             RowBox[{"norm", "[", "k1", "]"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"norm", "[", "k2", "]"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"norm", "[", "k3", "]"}], "^", "2"}]}], ")"}]}], ")"}], 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"norm", "[", "k1", "]"}], " ", "+", " ", 
           RowBox[{"norm", "[", "k2", "]"}], " ", "+", " ", 
           RowBox[{"norm", "[", "k3", "]"}]}], ")"}], "^", "2"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"lb1", ",", " ", "lb2"}], "]"}], " ", 
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"lb1", ",", " ", "lb3"}], "]"}], " ", 
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"lb2", ",", " ", "lb3"}], "]"}]}], ")"}], "^", 
         "2"}]}]}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3gravmom", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "k1_", ",", " ", "k2_", ",", " ", "k3_"}], 
     "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "lb1", ",", " ", "lb2",
         ",", " ", "lb3"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"l1", ",", " ", "l2", ",", " ", "l3"}], "}"}], " ", "=", " ",
         
        RowBox[{"Map", "[", 
         RowBox[{"\[Lambda]", ",", " ", 
          RowBox[{"{", 
           RowBox[{"k1", ",", " ", "k2", ",", " ", "k3"}], "}"}]}], "]"}]}], 
       ";", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3"}], "}"}], " ", "=", 
        " ", 
        RowBox[{"Map", "[", 
         RowBox[{"\[Lambda]b", ",", " ", 
          RowBox[{"{", 
           RowBox[{"k1", ",", " ", "k2", ",", " ", "k3"}], "}"}]}], "]"}]}], 
       ";", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"32", " ", 
            RowBox[{
             RowBox[{"norm", "[", "k1", "]"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"norm", "[", "k2", "]"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"norm", "[", "k3", "]"}], "^", "2"}]}], ")"}]}], ")"}], 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"norm", "[", "k1", "]"}], " ", "+", " ", 
           RowBox[{"norm", "[", "k2", "]"}], " ", "+", " ", 
           RowBox[{"norm", "[", "k3", "]"}]}], ")"}], "^", "2"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"l1", ",", " ", "l2"}], "]"}], " ", 
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"l1", ",", " ", "l3"}], "]"}], " ", 
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"l2", ",", " ", "l3"}], "]"}]}], ")"}], "^", "2"}]}]}]}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3gravmom", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", " ", 
      RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "k1_", ",", " ", "k2_", 
      ",", " ", "k3_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "lb1", ",", " ", "lb2",
         ",", " ", "lb3"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"l1", ",", " ", "l2", ",", " ", "l3"}], "}"}], " ", "=", " ",
         
        RowBox[{"Map", "[", 
         RowBox[{"\[Lambda]", ",", " ", 
          RowBox[{"{", 
           RowBox[{"k1", ",", " ", "k2", ",", " ", "k3"}], "}"}]}], "]"}]}], 
       ";", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3"}], "}"}], " ", "=", 
        " ", 
        RowBox[{"Map", "[", 
         RowBox[{"\[Lambda]b", ",", " ", 
          RowBox[{"{", 
           RowBox[{"k1", ",", " ", "k2", ",", " ", "k3"}], "}"}]}], "]"}]}], 
       ";", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "/", 
          RowBox[{"(", 
           RowBox[{"32", " ", 
            RowBox[{
             RowBox[{"norm", "[", "k1", "]"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"norm", "[", "k2", "]"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"norm", "[", "k3", "]"}], "^", "2"}]}], ")"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"l1", ",", " ", "l2"}], "]"}], "^", "6"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"l1", ",", " ", "l3"}], "]"}], "^", "2"}], 
            RowBox[{
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"l3", ",", " ", "l2"}], "]"}], "^", "2"}]}], ")"}]}], 
         ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"norm", "[", "k3", "]"}], " ", "+", " ", 
           RowBox[{"norm", "[", "k2", "]"}], " ", "-", " ", 
           RowBox[{"norm", "[", "k1", "]"}]}], ")"}], "^", "2"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"norm", "[", "k1", "]"}], " ", "+", " ", 
           RowBox[{"norm", "[", "k3", "]"}], " ", "-", " ", 
           RowBox[{"norm", "[", "k2", "]"}]}], ")"}], "^", "2"}], " ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"norm", "[", "k2", "]"}], " ", "+", "  ", 
            RowBox[{"norm", "[", "k1", "]"}], " ", "-", " ", 
            RowBox[{"norm", "[", "k3", "]"}]}], ")"}], "^", "2"}], " ", 
         ")"}]}]}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3gravmom", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", " ", "1", ",", " ", 
      RowBox[{"-", "1"}], ",", " ", "k1_", ",", " ", "k2_", ",", " ", "k3_"}],
      "]"}], " ", ":=", " ", 
    RowBox[{"M3gravmom", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "k1", ",", "k3", ",", "k2"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3gravmom", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "k1_", ",", "k2_", ",", " ", "k3_"}], "]"}], 
    " ", ":=", " ", 
    RowBox[{"M3gravmom", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "1", ",", " ", "k2", ",", "k3", ",", "k1"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3gravmom", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "k1_", ",", "k2_", ",", " ", "k3_"}],
      "]"}], " ", ":=", " ", 
    RowBox[{"M3gravmom", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", " ", "k1", ",", "k3", ",", "k2"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3gravmom", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "k1_", ",", " ", "k2_", 
      ",", " ", "k3_"}], "]"}], " ", ":=", " ", 
    RowBox[{"M3gravmom", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", "k2", ",", "k3", ",", "k1"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3grav", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", " ", "1", ",", " ", 
      RowBox[{"-", "1"}], ",", " ", "l1_", ",", " ", "l2_", ",", " ", "l3_", 
      ",", " ", "lb1_", ",", " ", "lb2_", ",", " ", "lb3_"}], "]"}], " ", ":=",
     " ", 
    RowBox[{"M3grav", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "l1", ",", " ", "l3", ",", " ", "l2",
       ",", " ", "lb1", ",", " ", "lb3", ",", " ", "lb2"}], " ", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3grav", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "l1_", ",", " ", "l2_", ",", " ", "l3_", ",", 
      " ", "lb1_", ",", " ", "lb2_", ",", " ", "lb3_"}], "]"}], " ", ":=", 
    " ", 
    RowBox[{"M3grav", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "l2", ",", " ", "l3", ",", " ", "l1",
       ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb1"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3grav", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "l1_", ",", " ", "l2_", ",", " ", 
      "l3_", ",", " ", "lb1_", ",", " ", "lb2_", ",", " ", "lb3_"}], "]"}], 
    " ", ":=", " ", 
    RowBox[{"M3grav", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", "l1", ",", " ", "l3", ",", " ", "l2", ",", " ",
       "lb1", ",", " ", "lb3", ",", " ", "lb2"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3grav", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "l1_", ",", " ", "l2_", 
      ",", " ", "l3_", ",", " ", "lb1_", ",", " ", "lb2_", ",", " ", "lb3_"}],
      "]"}], " ", ":=", " ", 
    RowBox[{"M3grav", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", "l2", ",", " ", "l3", ",", " ", "l1", ",", " ",
       "lb2", ",", " ", "lb3", ",", " ", "lb1"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5277252526797285`*^9, 3.52772526896166*^9}, {
  3.5277253011635017`*^9, 3.5277253014045153`*^9}, {3.5277253813930907`*^9, 
  3.5277254001241617`*^9}, {3.527725574770151*^9, 3.527725577582312*^9}, {
  3.527725792973632*^9, 3.5277257980399218`*^9}, {3.53636009441426*^9, 
  3.5363601586329327`*^9}, {3.536387753228063*^9, 3.536387782957185*^9}, {
  3.536935083120592*^9, 3.5369350852227125`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**", "**", "**", "**", "**"}], "*", " ", "Some", 
     " ", "checks", " ", "that", " ", "the", " ", "different", " ", 
     "formulas", " ", "for", " ", "3"}], "-", 
    RowBox[{
    "pt", " ", "functions", " ", "are", " ", "consistent", " ", "and", " ", 
     "examples", " ", "of", " ", "how", " ", "to", " ", "use", " ", "these", 
     " ", 
     RowBox[{"functions", ".", " ", 
      RowBox[{"**", "**"}]}]}]}], "*****)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"k3", " ", "=", " ", 
     RowBox[{"p", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", " ", "+", " ", 
           RowBox[{"1", "/", "x"}]}], ")"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", " ", "-", " ", 
           RowBox[{"1", "/", "x"}]}], ")"}], "/", "2"}], ",", "0"}], 
       "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k1", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k2", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "k1"}], " ", "-", " ", "k3"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l1", " ", "=", " ", 
     RowBox[{"\[Lambda]", "[", "k1", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lb1", " ", "=", " ", 
     RowBox[{"\[Lambda]b", "[", "k1", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l2", " ", "=", " ", 
     RowBox[{"\[Lambda]", "[", "k2", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lb2", " ", "=", " ", 
     RowBox[{"\[Lambda]b", "[", "k2", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l3", " ", "=", " ", 
     RowBox[{"\[Lambda]", "[", "k3", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lb3", " ", "=", " ", 
     RowBox[{"\[Lambda]b", "[", "k3", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vals", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", " ", "\[Rule]", " ", "1.3"}], ",", " ", 
       RowBox[{"x", " ", "\[Rule]", " ", "1.2"}], ",", " ", 
       RowBox[{"a", " ", "\[Rule]", " ", "1.6"}], ",", " ", 
       RowBox[{"b", " ", "\[Rule]", " ", "3.4"}], ",", " ", 
       RowBox[{"c", " ", "\[Rule]", " ", "2.4"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Some", " ", "random", " ", "values", " ", "used", " ", "for", " ", 
     "verification", " ", "later"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"e1", ",", "e2", ",", "e3"}], "}"}], " ", "=", " ", 
       RowBox[{"MapThread", "[", 
        RowBox[{"pol", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"h1", ",", " ", "h2", ",", " ", "h3"}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"k1", ",", " ", "k2", ",", " ", "k3"}], "}"}]}], "}"}]}], 
        "]"}]}], ";", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"M3usingpolsdirectglue", "[", 
          RowBox[{
          "e1", ",", " ", "e2", ",", " ", "e3", ",", " ", "k1", ",", " ", 
           "k2", ",", " ", "k3"}], "]"}], "/.", " ", "vals"}], ",", " ", 
        RowBox[{
         RowBox[{"M3glue", "[", 
          RowBox[{
          "h1", ",", " ", "h2", ",", " ", "h3", ",", " ", "l1", ",", " ", 
           "l2", ",", " ", "l3", ",", " ", "lb1", ",", " ", "lb2", ",", " ", 
           "lb3"}], "]"}], "/.", "vals"}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"M3usingpolsdirectglue", "[", 
             RowBox[{
             "e1", ",", " ", "e2", ",", " ", "e3", ",", " ", "k1", ",", " ", 
              "k2", ",", " ", "k3"}], "]"}], "/.", " ", "vals"}], ")"}], " ", 
          "-", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"M3glue", "[", 
             RowBox[{
             "h1", ",", " ", "h2", ",", " ", "h3", ",", " ", "l1", ",", " ", 
              "l2", ",", " ", "l3", ",", " ", "lb1", ",", " ", "lb2", ",", 
              " ", "lb3"}], "]"}], "/.", "vals"}], ")"}]}], "//", "Chop"}]}], 
       "}"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"h1", ",", " ", 
       RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"h2", ",", " ", 
       RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"h3", ",", " ", 
       RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<***** Check the Third Entry of Each Array to make sure it is zero \
*******\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M3directgrav", "[", 
         RowBox[{
         "h1", ",", " ", "h2", ",", " ", "h3", ",", " ", "k1", ",", " ", "k2",
           ",", " ", "k3"}], "]"}], "/.", " ", "vals"}], ",", " ", 
       RowBox[{
        RowBox[{"M3grav", "[", 
         RowBox[{
         "h1", ",", " ", "h2", ",", " ", "h3", ",", " ", "l1", ",", " ", "l2",
           ",", " ", "l3", ",", " ", "lb1", ",", " ", "lb2", ",", " ", 
          "lb3"}], "]"}], "/.", "vals"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"M3directgrav", "[", 
            RowBox[{
            "h1", ",", " ", "h2", ",", " ", "h3", ",", " ", "k1", ",", " ", 
             "k2", ",", " ", "k3"}], "]"}], "/.", " ", "vals"}], ")"}], " ", 
         "-", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"M3grav", "[", 
            RowBox[{
            "h1", ",", " ", "h2", ",", " ", "h3", ",", " ", "l1", ",", " ", 
             "l2", ",", " ", "l3", ",", " ", "lb1", ",", " ", "lb2", ",", " ",
              "lb3"}], "]"}], "/.", "vals"}], ")"}]}], "//", "Chop"}]}], 
      "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"h1", ",", " ", 
       RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"h2", ",", " ", 
       RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"h3", ",", " ", 
       RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.527722017318677*^9, 3.5277220174886866`*^9}, {
   3.5277220919019423`*^9, 3.5277221668242283`*^9}, {3.5277222248475466`*^9, 
   3.527722248748914*^9}, {3.5277226008980556`*^9, 3.5277226012130737`*^9}, {
   3.527724585739582*^9, 3.5277245860576*^9}, {3.5277249238049183`*^9, 
   3.527724924295946*^9}, {3.52772534325791*^9, 3.5277253465800996`*^9}, {
   3.5277256260610847`*^9, 3.527725739374566*^9}, 3.5277257748235936`*^9, {
   3.5369351035747623`*^9, 3.5369351441590834`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"9.066382949684444`", "\[InvisibleSpace]", "-", 
          RowBox[{"7.017275222597594`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"9.066382949684458`", "\[InvisibleSpace]", "-", 
          RowBox[{"7.017275222597583`", " ", "\[ImaginaryI]"}]}], ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"11.421090466116667`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.000071949806539`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"11.421090466116622`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.00007194980655`", " ", "\[ImaginaryI]"}]}], ",", "0"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.3857471821479842`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.030544129557751643`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.38574718214798775`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.030544129557751435`", " ", "\[ImaginaryI]"}]}], ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "0.3869054082278308`"}], "+", 
          RowBox[{"0.006167452440492199`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "0.3869054082278354`"}], "+", 
          RowBox[{"0.006167452440492347`", " ", "\[ImaginaryI]"}]}], ",", 
         "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "0.10767200400162164`"}], "+", 
          RowBox[{"0.5489118036196099`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "0.10767200400162348`"}], "+", 
          RowBox[{"0.5489118036196164`", " ", "\[ImaginaryI]"}]}], ",", "0"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.1420590387196515`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.5410329547418612`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.14205903871965336`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.5410329547418654`", " ", "\[ImaginaryI]"}]}], ",", "0"}],
         "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9.574994415121544`"}], "+", 
          RowBox[{"7.120160663343319`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "9.574994415121502`"}], "+", 
          RowBox[{"7.120160663343306`", " ", "\[ImaginaryI]"}]}], ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2.199249613654596`"}], "-", 
          RowBox[{"11.727766499136587`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2.199249613654579`"}], "-", 
          RowBox[{"11.727766499136598`", " ", "\[ImaginaryI]"}]}], ",", "0"}],
         "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5277257645960083`*^9, 3.527725776247675*^9}, {
   3.527725826664559*^9, 3.5277258469597197`*^9}, 3.527743140091448*^9, 
   3.5277518093666844`*^9, 3.53638177050531*^9, 3.536395781428398*^9, 
   3.536448148413074*^9, 3.536462813197104*^9, 3.536475037644412*^9, 
   3.5366194084443483`*^9, 3.536655753435587*^9, 3.536787643892658*^9, 
   3.536788518075678*^9, 3.5368102370992126`*^9, 3.53697672852594*^9}],

Cell[BoxData["\<\"***** Check the Third Entry of Each Array to make sure it \
is zero *******\"\>"], "Print",
 CellChangeTimes->{{3.52772576462001*^9, 3.5277257762706766`*^9}, {
   3.527725826668559*^9, 3.527725846982721*^9}, 3.5277431401114492`*^9, 
   3.527751809382685*^9, 3.536381770576044*^9, 3.53639578150889*^9, 
   3.536448148422075*^9, 3.536462813274555*^9, 3.536475037717252*^9, 
   3.536619408462349*^9, 3.536655753507401*^9, 3.536787643909659*^9, 
   3.5367885180912776`*^9, 3.536810237114813*^9, 3.53697672852894*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"8.239287060161663`", "\[InvisibleSpace]", "-", 
          RowBox[{"31.81065221570095`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"8.239287060161773`", "\[InvisibleSpace]", "-", 
          RowBox[{"31.810652215700955`", " ", "\[ImaginaryI]"}]}], ",", "0"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"32.36029088260778`", "\[InvisibleSpace]", "-", 
          RowBox[{"5.710956105683075`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"32.36029088260752`", "\[InvisibleSpace]", "-", 
          RowBox[{"5.710956105683129`", " ", "\[ImaginaryI]"}]}], ",", "0"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.036966986171167227`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.005891155954032862`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.03696698617116803`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.0058911559540328375`", " ", "\[ImaginaryI]"}]}], ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.03741443936158445`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.0011931103521074515`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.03741443936158559`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.0011931103521072163`", " ", "\[ImaginaryI]"}]}], ",", 
         "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "0.07242772692680177`"}], "-", 
          RowBox[{"0.029551216957934057`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "0.07242772692680374`"}], "-", 
          RowBox[{"0.029551216957934875`", " ", "\[ImaginaryI]"}]}], ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "0.06813397190868942`"}], "+", 
          RowBox[{"0.03842931073314049`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "0.06813397190869037`"}], "+", 
          RowBox[{"0.03842931073314156`", " ", "\[ImaginaryI]"}]}], ",", 
         "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"10.245957544446783`", "\[InvisibleSpace]", "-", 
          RowBox[{"34.0877492931402`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"10.245957544446636`", "\[InvisibleSpace]", "-", 
          RowBox[{"34.08774929313997`", " ", "\[ImaginaryI]"}]}], ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "33.175952048777646`"}], "+", 
          RowBox[{"12.89614297112872`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "33.1759520487777`"}], "+", 
          RowBox[{"12.896142971128635`", " ", "\[ImaginaryI]"}]}], ",", "0"}],
         "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5277257645960083`*^9, 3.527725776247675*^9}, {
   3.527725826664559*^9, 3.5277258469597197`*^9}, 3.527743140091448*^9, 
   3.5277518093666844`*^9, 3.53638177050531*^9, 3.536395781428398*^9, 
   3.536448148413074*^9, 3.536462813197104*^9, 3.536475037644412*^9, 
   3.5366194084443483`*^9, 3.536655753435587*^9, 3.536787643892658*^9, 
   3.536788518075678*^9, 3.5368102370992126`*^9, 3.536976728753953*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5256802075888653`*^9, 3.5256802169414005`*^9}, 
   3.5256812911648426`*^9, {3.5369351714956474`*^9, 3.536935188261606*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", " ", "Formulas"}],
     " ", "for", " ", "Four", " ", "Point", " ", 
    RowBox[{"Functions", ":", " ", 
     RowBox[{"Section", " ", 
      RowBox[{"4", " ", "**", "**", "**", "**", "**", "**"}]}]}]}], 
   "*****)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", " ", "Functional"}], " ", 
    "Definitions", " ", "for", " ", "Four", " ", "Point", " ", 
    RowBox[{"Functions", " ", "**", "**", "**"}]}], "*****)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fourpointintegcommon", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h1_", ",", " ", "h2_", ",", " ", "h3_", ",", " ", "h4_"}], 
       "}"}], ",", "  ", 
      RowBox[{"{", 
       RowBox[{"l1_", ",", " ", "l2_", ",", " ", "l3_", ",", " ", "l4_"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"lb1_", ",", " ", "lb2_", ",", " ", "lb3_", ",", " ", "lb4_"}],
        "}"}], ",", " ", "p_", ",", " ", "theory_", ",", " ", "mode_"}], 
     "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "eint", ",", " ", "kint", ",", "\[Alpha]sol", ",", " ", "\[Alpha]1", 
        ",", "\[Alpha]2", ",", " ", "\[Alpha]3", ",", " ", "\[Alpha]4", ",", 
        " ", "e1", ",", " ", "e2", ",", " ", "e3", ",", " ", "e4", ",", " ", 
        "wsols", ",", " ", "i", ",", " ", "hint", ",", " ", "l1w", ",", " ", 
        "l2w", ",", " ", "l3w", ",", " ", "l4w", ",", " ", "lb1w", ",", " ", 
        "lb2w", ",", " ", "lb3w", ",", " ", "lb4w", ",", "nk1", ",", " ", 
        "nk2", ",", " ", "nk3", ",", " ", "nk4", ",", " ", "k1w", ",", " ", 
        "k2w", ",", " ", "k3w", ",", " ", "k4w", ",", "count", ",", " ", 
        "lint", ",", " ", "lbint", ",", " ", 
        RowBox[{"ans", "=", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", "w", ",", "intmat", ",", 
        " ", "threept", ",", "radialfac", ",", " ", "propfac", ",", " ", "k1",
         ",", " ", "k2", ",", " ", "k3", ",", " ", "k4"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"theory", " ", "==", " ", "\"\<glue\>\""}], ",", " ", 
         RowBox[{"threept", " ", "=", " ", "M3glue"}], ",", " ", 
         RowBox[{"threept", "=", "M3grav"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4"}], 
         "}"}], " ", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
         RowBox[{"MapThread", "[", 
          RowBox[{"Dot\[Lambda]m", ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
              "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{
              "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
              "}"}]}], "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"e1", ",", "e2", ",", "e3", ",", "e4"}], "}"}], " ", "=", 
        " ", 
        RowBox[{"MapThread", "[", 
         RowBox[{"pol", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"h1", ",", " ", "h2", ",", " ", "h3", ",", " ", "h4"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
             "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
             "}"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}], " ", "=", 
        " ", 
        RowBox[{"MapThread", "[", 
         RowBox[{"compose", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
             "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
             "}"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Alpha]1", " ", "=", " ", 
        RowBox[{"I", " ", "nk1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Alpha]2", ",", " ", "\[Alpha]3", ",", " ", "\[Alpha]4"}], 
         "}"}], " ", "=", " ", 
        RowBox[{
         RowBox[{"Inverse", "[", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"e2", ",", "e3", ",", "e4"}], "}"}], "]"}], "]"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]1"}], " ", "e1"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"count", " ", "=", " ", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"wsols", "[", "m_", "]"}], "  ", ":=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Alpha]1", " ", 
              RowBox[{"Dotp", "[", 
               RowBox[{"e1", ",", " ", "k2"}], "]"}]}], " ", "+", " ", 
             RowBox[{"\[Alpha]2", " ", 
              RowBox[{"Dotp", "[", 
               RowBox[{"e2", ",", " ", "k1"}], "]"}]}]}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "\[Alpha]1", " ", "\[Alpha]2", " ", 
            RowBox[{"Dotp", "[", 
             RowBox[{"e1", ",", " ", "e2"}], "]"}]}], ")"}]}], " ", "+", " ", 
         
         RowBox[{"m", " ", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Alpha]1", " ", 
                 RowBox[{"Dotp", "[", 
                  RowBox[{"e1", ",", " ", "k2"}], "]"}]}], " ", "+", " ", 
                RowBox[{"\[Alpha]2", " ", 
                 RowBox[{"Dotp", "[", 
                  RowBox[{"e2", ",", " ", "k1"}], "]"}]}]}], ")"}], "^", 
              "2"}], " ", "-", " ", 
             RowBox[{"2", " ", "\[Alpha]1", " ", "\[Alpha]2", " ", 
              RowBox[{"Dotp", "[", 
               RowBox[{"e1", ",", " ", "e2"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p", "^", "2"}], " ", "+", " ", 
                RowBox[{"Dotp", "[", 
                 RowBox[{
                  RowBox[{"k1", " ", "+", " ", "k2"}], ",", " ", 
                  RowBox[{"k1", " ", "+", " ", "k2"}]}], "]"}]}], ")"}]}]}], 
            "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "\[Alpha]1", " ", "\[Alpha]2", " ", 
             RowBox[{"Dotp", "[", 
              RowBox[{"e1", ",", " ", "e2"}], "]"}]}], ")"}]}]}]}]}], ";", 
       "\[IndentingNewLine]", " ", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", 
          RowBox[{"-", "1"}]}], ",", " ", 
         RowBox[{"i", " ", "\[LessEqual]", " ", "1"}], ",", " ", 
         RowBox[{"i", "+=", " ", "2"}], ",", " ", 
         RowBox[{
          RowBox[{"w", " ", "=", " ", 
           RowBox[{"wsols", "[", "i", "]"}]}], ";", " ", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"hint", "=", 
             RowBox[{"-", "1"}]}], ",", " ", 
            RowBox[{"hint", "\[LessEqual]", " ", "1"}], ",", " ", 
            RowBox[{"hint", " ", "+=", " ", "2"}], ",", " ", 
            RowBox[{
             RowBox[{"w", " ", "=", " ", 
              RowBox[{"wsols", "[", "i", "]"}]}], ";", "  ", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "k1w", ",", " ", "k2w", ",", " ", "k3w", ",", " ", "k4w"}], 
               "}"}], " ", "=", " ", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}], " ", 
               "+", " ", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"\[Alpha]1", " ", "e1"}], ",", " ", 
                  RowBox[{"\[Alpha]2", " ", "e2"}], " ", ",", " ", 
                  RowBox[{"\[Alpha]3", " ", "e3"}], ",", " ", 
                  RowBox[{"\[Alpha]4", " ", "e4"}]}], "}"}], " ", "w"}]}]}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "l1w", ",", " ", "l2w", ",", " ", "l3w", ",", " ", "l4w"}], 
               "}"}], " ", "=", " ", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                "l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], "}"}],
                " ", "+", " ", 
               RowBox[{"w", " ", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"h1", " ", "+", " ", "1"}], ")"}], "/", "2"}], 
                    ")"}], "\[Alpha]1", " ", 
                   RowBox[{
                    RowBox[{"dagger", "[", "lb1", "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"I", " ", "nk1"}], ")"}]}]}], " ", ",", " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"h2", " ", "+", " ", "1"}], ")"}], "/", "2"}], 
                    ")"}], "\[Alpha]2", " ", 
                   RowBox[{
                    RowBox[{"dagger", "[", "lb2", "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"I", " ", "nk2"}], ")"}]}]}], ",", " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"h3", " ", "+", " ", "1"}], ")"}], "/", "2"}], 
                    ")"}], "\[Alpha]3", " ", 
                   RowBox[{
                    RowBox[{"dagger", "[", "lb3", "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"I", " ", "nk3"}], ")"}]}]}], ",", " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"h4", " ", "+", " ", "1"}], ")"}], "/", "2"}], 
                    ")"}], "\[Alpha]4", " ", 
                   RowBox[{
                    RowBox[{"dagger", "[", "lb4", "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"I", " ", "nk4"}], ")"}]}]}]}], "}"}]}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "lb1w", ",", " ", "lb2w", ",", " ", "lb3w", ",", " ", "lb4w"}],
                "}"}], " ", "=", " ", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
                "}"}], " ", "-", " ", 
               RowBox[{"w", " ", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"h1", " ", "-", " ", "1"}], ")"}], "/", "2"}], 
                    ")"}], "\[Alpha]1", " ", 
                   RowBox[{
                    RowBox[{"dagger", "[", "l1", "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"I", " ", "nk1"}], ")"}]}]}], " ", ",", " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"h2", " ", "-", " ", "1"}], ")"}], "/", "2"}], 
                    ")"}], "\[Alpha]2", " ", 
                   RowBox[{
                    RowBox[{"dagger", "[", "l2", "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"I", " ", "nk2"}], ")"}]}]}], ",", " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"h3", " ", "-", " ", "1"}], ")"}], "/", "2"}], 
                    ")"}], "\[Alpha]3", " ", 
                   RowBox[{
                    RowBox[{"dagger", "[", "l3", "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"I", " ", "nk3"}], ")"}]}]}], ",", " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"h4", " ", "-", " ", "1"}], ")"}], "/", "2"}], 
                    ")"}], "\[Alpha]4", " ", 
                   RowBox[{
                    RowBox[{"dagger", "[", "l4", "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"I", " ", "nk4"}], ")"}]}]}]}], "}"}]}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"kint", " ", "=", " ", 
              RowBox[{
               RowBox[{"-", "k1w"}], " ", "-", " ", "k2w"}]}], ";", " ", 
             "\[IndentingNewLine]", 
             RowBox[{"intmat", " ", "=", " ", 
              RowBox[{
               RowBox[{"I", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"I", " ", "p"}], " ", "+", " ", "nk2", " ", "+", 
                  " ", "nk1"}], ")"}], 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}], " ", "-", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"fourcompose", "[", 
                  RowBox[{"l1w", ",", " ", "lb1w"}], "]"}], " ", "+", " ", 
                 RowBox[{"fourcompose", "[", 
                  RowBox[{"l2w", ",", " ", "lb2w"}], "]"}]}], " ", ")"}]}]}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"lint", " ", "=", " ", 
              RowBox[{"{", 
               RowBox[{"1", ",", " ", 
                RowBox[{
                 RowBox[{"intmat", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
                 RowBox[{"intmat", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "}"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"lbint", " ", "=", " ", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"intmat", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", " ", 
                RowBox[{"intmat", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "}"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"theory", " ", "\[Equal]", " ", "\"\<glue\>\""}], ",", 
               " ", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"mode", " ", "==", " ", "\"\<poles\>\""}], ",", 
                 RowBox[{"radialfac", " ", "=", " ", 
                  FractionBox[
                   RowBox[{"p", "  ", 
                    RowBox[{"(", 
                    RowBox[{"2", "/", "\[Pi]"}], ")"}]}], 
                   RowBox[{" ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nk1", " ", "+", " ", "nk2"}], ")"}], "^", "2"}], 
                    " ", "+", " ", 
                    RowBox[{"p", "^", "2"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nk3", " ", "+", " ", "nk4"}], ")"}], "^", "2"}], 
                    " ", "+", " ", 
                    RowBox[{"p", "^", "2"}]}], ")"}]}]}]]}], ",", " ", 
                 RowBox[{"radialfac", " ", "=", " ", 
                  RowBox[{"p", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "/", "\[Pi]"}], ")"}]}]}]}], "]"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"mode", " ", "==", " ", "\"\<poles\>\""}], ",", " ", 
                 
                 RowBox[{"radialfac", " ", "=", " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["p", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["nk1", "2"], "+", 
                    RowBox[{"4", " ", "nk1", " ", "nk2"}], "+", 
                    SuperscriptBox["nk2", "2"], "+", 
                    SuperscriptBox["p", "2"]}], ")"}], "  ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["nk3", "2"], "+", 
                    RowBox[{"4", " ", "nk3", " ", "nk4"}], "+", 
                    SuperscriptBox["nk4", "2"], "+", 
                    SuperscriptBox["p", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "\[Pi]"}], ")"}]}], ")"}], "/", " ", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nk1", " ", "+", " ", "nk2"}], ")"}], "^", "2"}], 
                    " ", "+", " ", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "^", "2"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nk3", " ", "+", " ", "nk4"}], ")"}], "^", "2"}], 
                    " ", "+", " ", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "^", "2"}]}]}]}], ",", 
                 " ", 
                 RowBox[{"radialfac", " ", "=", " ", 
                  RowBox[{
                   SuperscriptBox["p", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["nk1", "2"], "+", 
                    RowBox[{"4", " ", "nk1", " ", "nk2"}], "+", 
                    SuperscriptBox["nk2", "2"], "+", 
                    SuperscriptBox["p", "2"]}], ")"}], "  ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["nk3", "2"], "+", 
                    RowBox[{"4", " ", "nk3", " ", "nk4"}], "+", 
                    SuperscriptBox["nk4", "2"], "+", 
                    SuperscriptBox["p", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "\[Pi]"}], ")"}]}]}]}], "]"}]}], "]"}], 
             ";", " ", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
               "If", " ", "you", " ", "compare", " ", "this", " ", "with", 
                " ", "the", " ", "glue", " ", "expressions", " ", "above"}], 
               ",", " ", 
               RowBox[{
               "you", " ", "will", " ", "see", " ", "that", " ", "we", " ", 
                "have", " ", "accounted", " ", "for", " ", "the", " ", 
                "additional", " ", "factor", " ", "of", " ", 
                RowBox[{"1", "/", "2"}], " ", "for", " ", "gravity", " ", 
                RowBox[{"here", ".", " ", "The"}], " ", "common", " ", 
                "factor", " ", "of", " ", 
                RowBox[{"1", "/", "4"}], " ", "is", " ", "sitting", " ", "in",
                 " ", "the", " ", "propfac", " ", 
                RowBox[{"below", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"mode", " ", "\[Equal]", " ", "\"\<poles\>\""}], ",", 
               " ", 
               RowBox[{"propfac", " ", "=", 
                RowBox[{"(", 
                 RowBox[{"I", " ", 
                  RowBox[{"p", " ", "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Dotp", "[", 
                    RowBox[{
                    RowBox[{"k1", " ", "+", " ", "k2"}], ",", " ", 
                    RowBox[{"k1", " ", "+", " ", "k2"}]}], "]"}], " ", "+", 
                    " ", 
                    RowBox[{"p", "^", "2"}]}], ")"}]}]}], ")"}]}], ",", "  ", 
               
               RowBox[{"propfac", " ", "=", " ", 
                RowBox[{"I", " ", "p"}]}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"ans", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], " ", "=", " ", 
              RowBox[{
               RowBox[{"threept", "[", 
                RowBox[{
                "h1", ",", " ", "h2", ",", " ", "hint", ",", "l1w", ",", " ", 
                 "l2w", ",", "lint", ",", " ", "lb1w", ",", " ", "lb2w", ",", 
                 " ", "lbint"}], "]"}], " ", 
               RowBox[{"threept", "[", 
                RowBox[{"h3", ",", "h4", ",", 
                 RowBox[{"-", "hint"}], ",", " ", "l3w", ",", " ", "l4w", ",",
                  " ", "lint", ",", " ", "lb3w", ",", " ", "lb4w", ",", " ", 
                 RowBox[{"-", "lbint"}]}], "]"}], " ", "radialfac", " ", 
               RowBox[{"(", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"wsols", "[", 
                   RowBox[{"-", "i"}], "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"wsols", "[", "i", "]"}], " ", "-", " ", 
                    RowBox[{"wsols", "[", 
                    RowBox[{"-", "i"}], "]"}]}], ")"}]}], ")"}], " ", ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{"propfac", "/", "4"}], ")"}]}]}]}]}], 
           "\[IndentingNewLine]", "]"}]}]}], 
        RowBox[{"(*", "hint", "*)"}], "\[IndentingNewLine]", "]"}], ";", 
       RowBox[{"(*", "i", "*)"}], "\[IndentingNewLine]", "ans"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"polesden", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l1_", ",", " ", "l2_", ",", " ", "l3_", ",", " ", "l4_"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"lb1_", ",", " ", "lb2_", ",", " ", "lb3_", ",", " ", "lb4_"}],
        "}"}], ",", "  ", "p_", ",", " ", "theory_"}], "]"}], "  ", ":=", 
    "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4", ",", " ", "nk1", 
        ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4", ",", "exp"}], 
       "}"}], ",", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4"}], 
         "}"}], " ", "=", " ", 
        RowBox[{"MapThread", "[", 
         RowBox[{"compose", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
             "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
             "}"}]}], "}"}]}], "]"}]}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"theory", " ", "\[Equal]", " ", "\"\<glue\>\""}], ",", " ", 
         RowBox[{"exp", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"exp", " ", "=", " ", "2"}]}], "]"}], ";", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4"}], 
         "}"}], " ", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
         RowBox[{"MapThread", "[", 
          RowBox[{"Dot\[Lambda]m", ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
              "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{
              "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
              "}"}]}], "}"}]}], "]"}]}]}], ";", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dotp", "[", 
            RowBox[{
             RowBox[{"k1", " ", "+", " ", "k2"}], ",", " ", 
             RowBox[{"k1", " ", "+", " ", "k2"}]}], "]"}], " ", "+", " ", 
           RowBox[{"p", "^", "2"}]}], ")"}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p", " ", "+", " ", 
            RowBox[{"I", " ", 
             RowBox[{"(", 
              RowBox[{"nk1", " ", "+", " ", "nk2"}], ")"}]}]}], ")"}], "^", 
          "exp"}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p", " ", "-", " ", 
            RowBox[{"I", " ", 
             RowBox[{"(", 
              RowBox[{"nk1", " ", "+", " ", "nk2"}], ")"}]}]}], ")"}], "^", 
          "exp"}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p", " ", "+", " ", 
            RowBox[{"I", " ", 
             RowBox[{"(", 
              RowBox[{"nk3", " ", "+", " ", "nk4"}], ")"}]}]}], ")"}], "^", 
          "exp"}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p", " ", "-", " ", 
            RowBox[{"I", " ", 
             RowBox[{"(", 
              RowBox[{"nk3", " ", "+", " ", "nk4"}], ")"}]}]}], ")"}], "^", 
          "exp"}]}], "}"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5277265885571365`*^9, 3.527726809189756*^9}, {
  3.5277268432407036`*^9, 3.5277269090624685`*^9}, {3.527726980500554*^9, 
  3.5277270297693725`*^9}, {3.5277288096981783`*^9, 3.527728833861561*^9}, {
  3.527728934498317*^9, 3.5277289435178328`*^9}, {3.5277291226720796`*^9, 
  3.527729169380751*^9}, {3.5277295148955135`*^9, 3.527729520660843*^9}, {
  3.5277300022810087`*^9, 3.5277300054741907`*^9}, {3.527732080382869*^9, 
  3.5277321348029814`*^9}, {3.5277332362729816`*^9, 3.5277332712709837`*^9}, {
  3.5277353998767333`*^9, 3.527735402287871*^9}, {3.5277431586335087`*^9, 
  3.527743159379551*^9}, {3.5277543693821087`*^9, 3.527754371131209*^9}, {
  3.53638068574719*^9, 3.536380737240233*^9}, {3.536474813876003*^9, 
  3.536474842900705*^9}, {3.53648533239483*^9, 3.536485348023929*^9}, {
  3.536790749020996*^9, 3.536790806694298*^9}, {3.5368038446656427`*^9, 
  3.5368038484514456`*^9}, {3.536935190093711*^9, 3.5369351907177467`*^9}, {
  3.5369354068871107`*^9, 3.5369354075341473`*^9}, {3.5369358001176023`*^9, 
  3.5369358097571535`*^9}, {3.536976366601239*^9, 3.5369763672242746`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M4pt", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"th1_", ",", " ", "th2_", ",", " ", "th3_", ",", " ", "th4_"}], 
      "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"tl1_", ",", " ", "tl2_", ",", " ", "tl3_", ",", " ", "tl4_"}], 
      "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
      "tlb1_", ",", " ", "tlb2_", ",", " ", "tlb3_", ",", " ", "tlb4_"}], 
      "}"}], ",", " ", "theory_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "integ", ",", " ", "integpoleremoved", ",", " ", "integnopoles", ",", 
       " ", "integden", ",", "h1", ",", " ", "h2", ",", " ", "h3", ",", " ", 
       "h4", ",", " ", "l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4", 
       ",", " ", "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4", 
       ",", " ", "i", ",", " ", 
       RowBox[{"ans", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", "3", "}"}], ",", 
          RowBox[{"{", "3", "}"}]}], "]"}]}], ",", " ", "k1", ",", " ", "k2", 
       ",", " ", "k3", ",", " ", "k4", ",", " ", "nk1", ",", " ", "nk2", ",", 
       " ", "nk3", ",", " ", "nk4", ",", "p", ",", "partitions", ",", " ", 
       "Lim"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"partitions", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1", ",", "2", ",", "3"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "The", " ", "order", " ", "in", " ", "which", " ", "numbers", " ", 
         "are", " ", "written", " ", "in", " ", "the", " ", "partition", " ", 
         "does", " ", "not", " ", "matter", " ", "for", " ", "gravity", " ", 
         "but", " ", "does", " ", "matter", " ", "for", " ", "gauge", " ", 
         "theory"}], ",", " ", 
        RowBox[{
         RowBox[{
         "where", " ", "we", " ", "are", " ", "looking", " ", "at", " ", 
          "color"}], "-", 
         RowBox[{"ordered", " ", 
          RowBox[{"amplitudes", ".", " ", "This"}], " ", "computes", " ", 
          "all", " ", "three", " ", "partitions", " ", "for", " ", "both", 
          " ", "the", " ", "gauge", " ", "theory", " ", "and", " ", 
          RowBox[{"gravity", "."}]}]}]}], " ", "*)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"numoption", " ", "\[Equal]", " ", "\"\<numerical\>\""}], ",",
         " ", 
        RowBox[{"Lim", " ", ":=", " ", "NLimit"}], ",", " ", 
        RowBox[{"Lim", " ", ":=", " ", "Limit"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
        RowBox[{"i", " ", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "partitions", "]"}]}], ",", " ", 
        RowBox[{"i", "++"}], ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"\"\<Partition No.\>\"", ",", "i"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"h1", ",", " ", "h2", ",", "h3", ",", " ", "h4"}], "}"}], 
          " ", "=", " ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "th1", ",", " ", "th2", ",", " ", "th3", ",", " ", "th4"}], "}"}],
            "[", 
           RowBox[{"[", 
            RowBox[{"partitions", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
           "}"}], " ", "=", " ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "tl1", ",", " ", "tl2", ",", " ", "tl3", ",", " ", "tl4"}], "}"}],
            "[", 
           RowBox[{"[", 
            RowBox[{"partitions", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}],
            "}"}], " ", "=", " ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "tlb1", ",", " ", "tlb2", ",", " ", "tlb3", ",", " ", "tlb4"}], 
            "}"}], "[", 
           RowBox[{"[", 
            RowBox[{"partitions", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4"}], 
           "}"}], " ", "=", " ", 
          RowBox[{"MapThread", "[", 
           RowBox[{"compose", ",", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}],
                "}"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{
               "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
               "}"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4"}],
            "}"}], " ", "=", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
           RowBox[{"MapThread", "[", 
            RowBox[{"Dot\[Lambda]m", ",", " ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                "l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], "}"}],
                ",", " ", 
               RowBox[{"{", 
                RowBox[{
                "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
                "}"}]}], "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", "  ",
          
         RowBox[{"integnopoles", "=", "  ", 
          RowBox[{"fourpointintegcommon", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"h1", ",", " ", "h2", ",", " ", "h3", ",", " ", "h4"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
             "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
             "}"}], ",", "  ", "p", ",", " ", "theory", ",", " ", 
            "\"\<nopoles\>\""}], "]"}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"integden", " ", "=", " ", 
          RowBox[{"polesden", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
             "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
             "}"}], ",", "p", ",", "theory"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"integpoleremoved", " ", "=", " ", 
          RowBox[{"integnopoles", "/", 
           RowBox[{"(", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{"integden", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"i", ",", " ", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", 
                   RowBox[{"Length", "[", "integden", "]"}], "]"}], ",", " ", 
                  
                  RowBox[{"{", "3", "}"}]}], "]"}]}], "}"}]}], "]"}], 
            ")"}]}]}], " ", ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"theory", " ", "\[Equal]", " ", "\"\<grav\>\""}], ",", " ",
            
           RowBox[{
            RowBox[{"ans", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], " ", "=", " ", 
            RowBox[{"Lim", "[", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{"integpoleremoved", ",", " ", "p"}], "]"}], " ", ",", 
              " ", 
              RowBox[{"p", " ", "\[Rule]", " ", 
               RowBox[{"I", " ", 
                RowBox[{"(", 
                 RowBox[{"nk1", " ", "+", " ", "nk2"}], ")"}]}]}]}], "]"}]}], 
           ",", " ", 
           RowBox[{
            RowBox[{"ans", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], " ", "=", " ", 
            RowBox[{"Lim", "[", 
             RowBox[{"integpoleremoved", ",", " ", 
              RowBox[{"p", " ", "\[Rule]", " ", 
               RowBox[{"I", " ", 
                RowBox[{"(", 
                 RowBox[{"nk1", " ", "+", " ", "nk2"}], ")"}]}]}]}], 
             "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"integpoleremoved", " ", "=", " ", 
          RowBox[{"integnopoles", "/", 
           RowBox[{"(", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{"integden", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"i", ",", " ", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", 
                   RowBox[{"Length", "[", "integden", "]"}], "]"}], ",", " ", 
                  
                  RowBox[{"{", "5", "}"}]}], "]"}]}], "}"}]}], "]"}], 
            ")"}]}]}], " ", ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"theory", " ", "\[Equal]", " ", "\"\<grav\>\""}], ",", " ",
            
           RowBox[{
            RowBox[{"ans", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], " ", "=", " ", 
            RowBox[{"Lim", "[", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{"integpoleremoved", ",", " ", "p"}], "]"}], " ", ",", 
              " ", 
              RowBox[{"p", " ", "\[Rule]", " ", 
               RowBox[{"I", " ", 
                RowBox[{"(", 
                 RowBox[{"nk3", " ", "+", " ", "nk4"}], ")"}]}]}]}], "]"}]}], 
           ",", " ", 
           RowBox[{
            RowBox[{"ans", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], " ", "=", " ", 
            RowBox[{"Lim", "[", 
             RowBox[{"integpoleremoved", ",", " ", 
              RowBox[{"p", " ", "\[Rule]", " ", 
               RowBox[{"I", " ", 
                RowBox[{"(", 
                 RowBox[{"nk3", " ", "+", " ", "nk4"}], ")"}]}]}]}], 
             "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"ans", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "3"}], "]"}], "]"}], " ", "=", " ", 
          RowBox[{
           RowBox[{"integnopoles", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{"integden", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{"i", ",", " ", 
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"Length", "[", "integden", "]"}], "]"}], ",", " ",
                     
                    RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", " ", "I", " ", 
                RowBox[{"norm", "[", 
                 RowBox[{"k1", " ", "+", " ", "k2"}], "]"}]}], ")"}]}], 
             ")"}]}], "/.", " ", 
           RowBox[{"p", " ", "\[Rule]", " ", 
            RowBox[{"I", " ", 
             RowBox[{"norm", "[", 
              RowBox[{"k1", " ", "+", " ", "k2"}], "]"}]}]}]}]}], " ", 
         ";"}]}], "]"}], ";", " ", 
      RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "ans"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5277330652732015`*^9, 3.527733137715345*^9}, {
  3.5277336326206517`*^9, 3.5277337051458*^9}, {3.5277342408374395`*^9, 
  3.5277344336184664`*^9}, {3.52773447949409*^9, 3.5277345041485004`*^9}, {
  3.527734555786454*^9, 3.5277346047182527`*^9}, {3.5277346357370267`*^9, 
  3.527734825352872*^9}, {3.5277348618099575`*^9, 3.52773497655052*^9}, {
  3.527735100420605*^9, 3.5277351419019775`*^9}, {3.527735180549188*^9, 
  3.5277352432957773`*^9}, {3.5277354573070183`*^9, 3.527735471482829*^9}, {
  3.527735555215618*^9, 3.5277355695114355`*^9}, {3.527735918099374*^9, 
  3.527735919526455*^9}, {3.5277369410368824`*^9, 3.5277369568957896`*^9}, {
  3.527737002323388*^9, 3.5277370618547926`*^9}, {3.5277371702439923`*^9, 
  3.527737192110243*^9}, {3.527737502952022*^9, 3.527737509859417*^9}, {
  3.5277376761559286`*^9, 3.527737686959547*^9}, {3.5277404347867136`*^9, 
  3.527740449049529*^9}, {3.527740801584693*^9, 3.527740861166101*^9}, {
  3.536380780405729*^9, 3.536380782809543*^9}, {3.536380821593522*^9, 
  3.536380979655269*^9}, {3.53638103450081*^9, 3.536381069701275*^9}, {
  3.5364492911604357`*^9, 3.536449291989483*^9}, {3.5364495457289963`*^9, 
  3.536449570890435*^9}, {3.536506173673518*^9, 3.536506175459603*^9}, {
  3.536509419701083*^9, 3.536509459586494*^9}, {3.536787831643272*^9, 
  3.5367878323920736`*^9}, {3.5368145055777426`*^9, 3.536814512535355*^9}, {
  3.5369352071316853`*^9, 3.536935212934017*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", " ", "End"}], " ", "of", " ", 
    "Gravity", " ", "4"}], "-", 
   RowBox[{"pt", " ", "Functional", " ", 
    RowBox[{
    "Definitions", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**"}]}]}], "******)"}]], "Input",
 CellChangeTimes->{{3.5275784366526594`*^9, 3.5275784425689974`*^9}, {
  3.5275805630432816`*^9, 3.527580564533367*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", " ", "Here"}], " ", "is", " ",
     "an", " ", "Example", " ", "of", " ", "a", " ", "Complete", " ", 
    RowBox[{"Correlator", ".", " ", 
     RowBox[{"**", "**", "**", "**"}]}]}], "******)"}], "\[IndentingNewLine]",
   
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], " ", "=", " ", 
     RowBox[{"SetPrecision", "[", 
      RowBox[{
       RowBox[{"Array", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}], "]"}], "&"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "]"}], ",", "50"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "It", " ", "is", " ", "good", " ", "to", " ", "set", " ", "the", " ", 
      "precision", " ", "high", " ", "to", " ", "avoid", " ", "rounding", " ",
       "errors"}], ",", " ", 
     RowBox[{
     "which", " ", "appear", " ", "because", " ", "of", " ", "the", " ", 
      "large", " ", "number", " ", "of", " ", "terms"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k4", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "k1"}], " ", "-", " ", "k2", " ", "-", " ", "k3"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<We will use the following four momenta:\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4"}], "}"}]}],
     "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", " ", "h2", ",", " ", "h3", ",", " ", "h4"}], "}"}], 
     " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "You", " ", "can", " ", "modify", " ", "these", " ", "helicities", " ", 
     "arbitrarily"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], "}"}], 
     " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{"\[Lambda]", ",", " ", 
       RowBox[{"{", 
        RowBox[{"k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4"}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
      "}"}], " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{"\[Lambda]b", ",", " ", 
       RowBox[{"{", 
        RowBox[{"k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4"}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4"}], 
      "}"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
      RowBox[{"MapThread", "[", 
       RowBox[{"Dot\[Lambda]m", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
           "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}],
            "}"}]}], "}"}]}], "]"}]}]}], ";", 
    RowBox[{"ans", " ", "=", " ", 
     RowBox[{"M4pt", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"h1", ",", " ", "h2", ",", " ", "h3", ",", " ", "h4"}], "}"}],
        ",", " ", 
       RowBox[{"{", 
        RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], "}"}],
        ",", " ", 
       RowBox[{"{", 
        RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
        "}"}], ",", " ", "\"\<grav\>\""}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "There", " ", "are", " ", "36", " ", "entries", " ", "in", " ", "this", 
      " ", "array", " ", "because", " ", "there", " ", "are", " ", "3", " ", 
      "partitions", " ", "and"}], ",", " ", 
     RowBox[{"for", " ", "each", " ", "partition"}], ",", " ", 
     RowBox[{
     "we", " ", "have", " ", "3", " ", "poles", " ", "and", " ", "for", " ", 
      "each", " ", "pole", " ", "there", " ", "are", " ", "2", " ", 
      "possible", " ", "solutions", " ", "for", " ", "w", " ", "and", " ", 
      "two", " ", "possible", " ", "choices", " ", "for", " ", "the", " ", 
      "intermediate", " ", "helicity"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Chop", "[", "ans", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.536935238177461*^9, 3.536935284083087*^9}, {
  3.536935317425994*^9, 3.5369353186800656`*^9}, {3.536935529050098*^9, 
  3.5369355526644487`*^9}, {3.536935615872064*^9, 3.536935700580909*^9}, {
  3.536976403431346*^9, 3.5369764238355126`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We will use the following four momenta:\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0.664464643950013478246319209574721753597259521484375`50.", ",", 
       "0.81867503689730991567330420366488397121429443359375`50.", ",", 
       RowBox[{
       "-", "0.924336113568489547986928300815634429454803466796875`50."}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1328307620552227064081307617016136646270751953125`50.", ",", 
       "0.184572616277472345558408051147125661373138427734375`50.", ",", 
       RowBox[{
       "-", "0.874264827921069187510738629498519003391265869140625`50."}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.71673909627871434935286742984317243099212646484375`50.", ",", 
       RowBox[{
       "-", "0.1521465116566762532102075056172907352447509765625`50."}], ",", 
       "0.452121761158459367635487069492228329181671142578125`50."}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "-", "1.514034502283950534007317401119507849216461181640625`50."}], 
       ",", 
       RowBox[{
       "-", "0.851101141518106008021504749194718897342681884765625`49.\
867251003139586"}], ",", 
       "1.346479180331099367862179860821925103664398193359375`49.\
776877650994884"}], "}"}]}], "}"}]}],
  SequenceForm[
  "We will use the following four momenta:", {{
    0.664464643950013478246319209574721753597259521484375`50., 
     0.81867503689730991567330420366488397121429443359375`50., \
-0.924336113568489547986928300815634429454803466796875`50.}, {
    0.1328307620552227064081307617016136646270751953125`50., 
     0.184572616277472345558408051147125661373138427734375`50., \
-0.874264827921069187510738629498519003391265869140625`50.}, {
    0.71673909627871434935286742984317243099212646484375`50., \
-0.1521465116566762532102075056172907352447509765625`50., 
     0.452121761158459367635487069492228329181671142578125`50.}, \
{-1.51403450228395053400731740111950784921646118164062`50., \
-0.85110114151810600802150474919471889734268188476562`49.867251003139586, 
     1.34647918033109936786217986082192510366439819335938`49.776877650994884}}\
],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5369352992179527`*^9, 3.5369353194761114`*^9}, 
   3.536935674463415*^9, 3.5369767293429866`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Partition No.\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Partition No.", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5369352992179527`*^9, 3.5369353194761114`*^9}, 
   3.536935674463415*^9, 3.536976729346987*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Partition No.\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Partition No.", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5369352992179527`*^9, 3.5369353194761114`*^9}, 
   3.536935674463415*^9, 3.536976735853359*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Partition No.\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Partition No.", 3],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5369352992179527`*^9, 3.5369353194761114`*^9}, 
   3.536935674463415*^9, 3.536976741574686*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "30.2382604822022795554776000060053885365581534267795025273941`41.\
672405911073206", "+", 
        RowBox[{
        "9.4178970943665588060219082998047927156419187540418803052397`41.\
16849807273755", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "535.7897503593031110477453174161451702813450641909135967144035`\
42.440933466582024"}], "+", 
        RowBox[{
        "255.359337018248735104645307550662114565462177096772273604137`42.\
12091495824596", " ", "\[ImaginaryI]"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{
        "-", "0.0076420602943464373703069506180914105573443983150255377363`36.\
933421328449484"}], "+", 
        RowBox[{
        "0.185710078062240826327545319969511110366686097183248725319`38.\
31906661289318", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "0.1649512677156678701245179073708622930017873633912789639048`38.\
331671601763006"}], "+", 
        RowBox[{
        "0.0983699493273164124326116155065206860472288315634193419692`38.\
10719042937858", " ", "\[ImaginaryI]"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "536.0275311073746815538584245030903593541884852168820890828431`43.\
07835608592846", "-", 
        RowBox[{
        "255.4732002782211790393186440251616774007045122424980102704506`42.\
75826111626717", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "32.2974552041319721142819294586785701577398469279371915935317`\
42.706058319293895"}], "-", 
        RowBox[{
        "12.2017816401874744275565991582171719615434760228183416858082`42.\
275459570695425", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
        "-", "1.1973825808685729844847246629283500058559799845652380084939`41.\
04746035073489"}], "-", 
        RowBox[{
        "0.2181582033525030627868921733281769235776828621910825181967`40.\
3026822153403", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
       RowBox[{
       "2.2390587945988639996649064105505971312465701630181346717502`40.\
55685912878732", "+", 
        RowBox[{
        "1.0102403623252474870332703380633837151623224514413364581688`40.\
210456176399276", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "0.583933664930989306921571647848016200539048395237`37.70479344476079",
         "+", 
        RowBox[{
        "0.50537641355838914071570281870395851946917845681`37.64204518614433",
          " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{
        "-", "0.115424981167673776915660628926943999439378324652`36.\
64118299575266"}], "-", 
        RowBox[{
        "1.073911835220236946123329823490549545964968833806`37.6098513005421",
          " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "0.1212140609025040474963812495581439095006984451703500406294`42.\
69441012769904", "+", 
        RowBox[{
        "0.0084252253020079574162950847825223788416247215396024739987`41.\
53320661006764", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.0075767158991333590996914455111315487529990324206300802019`42.\
44101743090476", "+", 
        RowBox[{
        "0.0120848007547660515924501378341450625673837477961247311671`42.\
63851514611062", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "1.4861225707472640124365889861063951719835534872070020507416`40.\
988588823363564", "-", 
        RowBox[{
        "0.1468032882313034217055393195011577786200458358535377807446`39.\
98359302952247", " ", "\[ImaginaryI]"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{
        "-", "0.0053853994652434634233531096064516434897308182802443132941`41.\
21007145351822"}], "-", 
        RowBox[{
        "0.0259584439947734583810988772779536421880686209744617786252`41.\
89613521196938", " ", "\[ImaginaryI]"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "2.6084987013042559678258372585162788247466002152965697838276`42.\
1992536227563", "-", 
        RowBox[{
        "2.4667994347800230466358773274131129669079140208542780599105`42.\
17668052106177", " ", "\[ImaginaryI]"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{
        "-", "0.0032591911931841555813473240452343293886898477192783130201`41.\
41406581691151"}], "-", 
        RowBox[{
        "0.0085230226061996667427085251897188046034229673789790980028`41.\
83149049100828", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "3.6909023689787327869059258175397182311576088451215978627392`42.\
693660081011686", "+", 
        RowBox[{
        "0.6492688153645778523262183884423926634022980300834050622357`41.\
934116146244925", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.1551551722452698607714643782782690528373075923256503971622`42.\
515905971269675", "+", 
        RowBox[{
        "0.4979838393784792501843864644722003214315882895024965487304`43.\
029542228821775", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0"}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.536935299139948*^9, 3.5369353194631104`*^9}, 
   3.5369356744354134`*^9, 3.5369767450078826`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"correlator", " ", "=", " ", 
  RowBox[{"Total", "[", 
   RowBox[{"Flatten", "[", "ans", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "final", " ", "answer", " ", "for", 
    " ", "the", " ", "correlator"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.5369357061662283`*^9, 3.536935724245262*^9}, {
  3.536976431554954*^9, 3.53697643742529*^9}}],

Cell[BoxData[
 RowBox[{"7.577002595044202600531234244684623840693202963682`38.\
27794659495537", "-", 
  RowBox[{
  "3.870442549905374180554993211337977285717684929641`37.986221550815756", 
   " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.5369357090333924`*^9, 3.536976745228895*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
              " ", "Start", " ", "of", " ", "Analytic", " ", 
              RowBox[{"Computations", ":", " ", 
               RowBox[{
                RowBox[{"Sections", " ", "5", " ", "and", " ", 
                 RowBox[{
                 "6", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                   "**", "**", "**", "**", "**", "**", "**", "**", "**", 
                  "**"}], "*", "\[IndentingNewLine]", 
                 RowBox[{"**", 
                  RowBox[{
                  "*", " ", "The", " ", "cells", " ", "below", " ", "contain",
                    " ", "definitions", " ", "that", " ", "implement", " ", 
                   "the", " ", "formulas", " ", "of", " ", "sections", " ", 
                   "5", " ", "and", " ", "6.", " ", 
                   RowBox[{"i", ".", "e", ".", " ", "they"}], " ", "give", 
                   " ", "answers", " ", "for", " ", "the", " ", "helicity", 
                   " ", "configuration"}]}]}], " ", "+", 
                RowBox[{"-", 
                 RowBox[{"+", 
                  RowBox[{"-", 
                   RowBox[{".", " ", "However"}]}]}]}]}]}]}], ",", " ", 
             RowBox[{
             "these", " ", "cells", " ", "are", " ", "organized", " ", 
              "differently", " ", "from", " ", "those", " ", 
              RowBox[{"sections", ".", " ", "\[IndentingNewLine]", "1"}]}]}], 
            ")"}], " ", "First"}], ",", " ", 
          RowBox[{
           RowBox[{"we", " ", "expand", " ", "out", " ", "the", " ", "4"}], 
           "-", 
           RowBox[{
           "pt", " ", "formula", " ", "above", " ", "and", " ", "write", " ", 
            "down", " ", "analytic", " ", "expressions", " ", "for", " ", 
            "integrands"}]}], ",", " ", 
          RowBox[{
          "both", " ", "in", " ", "the", " ", "case", " ", "of", " ", 
           "gravity", " ", "and", " ", "gauge", " ", 
           RowBox[{"theory", ".", "\[IndentingNewLine]", "2"}]}]}], ")"}], 
        " ", "Second"}], ",", " ", 
       RowBox[{
       "we", " ", "have", " ", "the", " ", "formulas", " ", "for", " ", 
        "extracting", " ", "residues", " ", "from", " ", "these", " ", 
        "integrands", " ", "for", " ", "gauge", " ", 
        RowBox[{"theories", ".", "\[IndentingNewLine]", "3"}]}]}], ")"}], " ",
      "Third"}], ",", " ", 
    RowBox[{
    "we", " ", "have", " ", "the", " ", "formulas", " ", "for", " ", 
     "extracting", " ", "residues", " ", "from", " ", "these", " ", 
     "integrands", " ", "for", " ", "gravity", " ", "\[IndentingNewLine]", 
     "The", " ", "other", " ", "thing", " ", "to", " ", "note", " ", "is", 
     " ", "that", " ", "the", " ", "formulas", " ", "above", " ", "are", " ", 
     "separated", " ", "into", " ", "a", " ", "\"\<numerator\>\"", " ", "and",
      " ", "a", " ", "\"\<denominator.\>\"", " ", "This", " ", "is", " ", 
     "to", " ", "make", " ", "it", " ", "easier", " ", "to", " ", "strip", 
     " ", "off", " ", "poles", " ", "and", " ", "extract", " ", 
     RowBox[{"residues", ".", "\[IndentingNewLine]", 
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
        "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
        "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**"}]}]}]}], "******)"}]}]], "Input",
 CellChangeTimes->{{3.5321759885608673`*^9, 3.53217598878388*^9}, {
  3.536381785732192*^9, 3.536381807232925*^9}, {3.5369356056504793`*^9, 
  3.5369356063485193`*^9}, {3.536935829946308*^9, 3.5369358579739113`*^9}, {
  3.536935896703127*^9, 3.5369358970941486`*^9}, {3.536936402927081*^9, 
  3.5369365163895707`*^9}, {3.536936836167861*^9, 3.536936908873019*^9}, {
  3.5369378974485626`*^9, 3.5369379288653593`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.526089136215269*^9, 3.5260891421356077`*^9}, 
   3.5261807221495996`*^9, {3.527511866218787*^9, 3.5275118831357546`*^9}, 
   3.536936883406563*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "denominator", " ", "for", " ", "the", 
    " ", "\"\<s\>\"", " ", 
    RowBox[{"partition", ".", " ", "Also"}], " ", "works", " ", "for", " ", 
    "the", " ", "\"\<t\>\"", " ", "partition", " ", "by", " ", 
    "interchanging", " ", "2", " ", "and", " ", "4."}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"analt1den", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l1_", ",", " ", "l2_", ",", " ", "l3_", ",", " ", "l4_"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "lb1_", ",", " ", "lb2_", ",", " ", "lb3_", ",", " ", "lb4_"}], "}"}],
        ",", "  ", "p_", ",", " ", "theory_"}], "]"}], "  ", ":=", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4", ",", " ", "nk1",
          ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4", ",", "exp"}], 
        "}"}], ",", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4"}], 
          "}"}], " ", "=", " ", 
         RowBox[{"MapThread", "[", 
          RowBox[{"compose", ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
              "}"}]}], "}"}]}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4"}], 
          "}"}], " ", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
          RowBox[{"MapThread", "[", 
           RowBox[{"Dot\[Lambda]m", ",", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}],
                "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
               "}"}]}], "}"}]}], "]"}]}]}], ";", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"theory", " ", "\[Equal]", " ", "\"\<grav\>\""}], ",", " ", 
          
          RowBox[{"exp", " ", "=", " ", "2"}], ",", " ", 
          RowBox[{"exp", " ", "=", " ", "1"}]}], "]"}], ";", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Dotp", "[", 
             RowBox[{
              RowBox[{"k1", " ", "+", " ", "k2"}], ",", " ", 
              RowBox[{"k1", " ", "+", " ", "k2"}]}], "]"}], " ", "+", " ", 
            RowBox[{"p", "^", "2"}]}], ")"}], ",", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p", " ", "-", " ", 
             RowBox[{"I", " ", 
              RowBox[{"(", 
               RowBox[{"nk1", " ", "+", " ", "nk2"}], ")"}]}]}], ")"}], "^", 
           "exp"}], ",", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p", " ", "+", " ", 
             RowBox[{"I", " ", 
              RowBox[{"(", 
               RowBox[{"nk3", " ", "+", " ", "nk4"}], ")"}]}]}], ")"}], "^", 
           "exp"}]}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "is", " ", "the", " ", "numerator", " ", "for", " ", "the", 
     " ", "\"\<s\>\"", " ", 
     RowBox[{"partition", ".", " ", "Also"}], " ", "works", " ", "for", " ", 
     "the", " ", "\"\<t\>\"", " ", "partition", " ", "by", " ", 
     "interchanging", " ", "2", " ", "and", " ", "4."}], "  ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"analt1num", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l1_", ",", " ", "l2_", ",", " ", "l3_", ",", " ", "l4_"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"lb1_", ",", " ", "lb2_", ",", " ", "lb3_", ",", " ", "lb4_"}],
        "}"}], ",", "  ", "p_", ",", " ", "theory_"}], "]"}], " ", ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4", ",", "  ", 
        "Ep", ",", " ", "\[Alpha]1", ",", " ", "\[Alpha]2", ",", " ", 
        "\[Alpha]3", ",", " ", "\[Alpha]4", ",", " ", "wsols", ",", "w", ",", 
        " ", "l1w", ",", " ", "l3w", ",", " ", "lb2w", ",", "lb4w", ",", " ", 
        "e1", ",", " ", "e2", ",", " ", "e3", ",", " ", "e4", ",", "intmat", 
        ",", "lint", ",", " ", "lbint", ",", "count", ",", " ", "k1", ",", 
        " ", "k2", ",", " ", "k3", ",", " ", "k4", ",", " ", "prefac", ",", 
        " ", "exp"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4"}], 
         "}"}], " ", "=", " ", 
        RowBox[{"MapThread", "[", 
         RowBox[{"compose", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
             "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
             "}"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4"}], 
         "}"}], " ", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
         RowBox[{"MapThread", "[", 
          RowBox[{"Dot\[Lambda]m", ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
              "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{
              "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
              "}"}]}], "}"}]}], "]"}]}]}], ";", " ", 
       RowBox[{"Ep", " ", "=", " ", 
        RowBox[{"(", 
         RowBox[{
         "nk1", " ", "+", " ", "nk2", " ", "+", " ", "nk3", " ", "+", " ", 
          "nk4"}], ")"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"e1", ",", " ", "e2", ",", " ", "e3", ",", " ", "e4"}], 
         "}"}], "  ", "=", " ", 
        RowBox[{"MapThread", "[", 
         RowBox[{"pol", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}], ",", "1", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
             "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
             "}"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Alpha]1", " ", "=", " ", 
        RowBox[{"I", " ", "nk1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Alpha]2", ",", " ", "\[Alpha]3", ",", " ", "\[Alpha]4"}], 
         "}"}], " ", "=", " ", 
        RowBox[{
         RowBox[{"Inverse", "[", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"e2", ",", "e3", ",", "e4"}], "}"}], "]"}], "]"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]1"}], " ", "e1"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"count", " ", "=", " ", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"wsols", "[", "m_", "]"}], "  ", ":=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Alpha]1", " ", 
              RowBox[{"Dotp", "[", 
               RowBox[{"e1", ",", " ", "k2"}], "]"}]}], " ", "+", " ", 
             RowBox[{"\[Alpha]2", " ", 
              RowBox[{"Dotp", "[", 
               RowBox[{"e2", ",", " ", "k1"}], "]"}]}]}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "\[Alpha]1", " ", "\[Alpha]2", " ", 
            RowBox[{"Dotp", "[", 
             RowBox[{"e1", ",", " ", "e2"}], "]"}]}], ")"}]}], " ", "+", " ", 
         
         RowBox[{"m", " ", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Alpha]1", " ", 
                 RowBox[{"Dotp", "[", 
                  RowBox[{"e1", ",", " ", "k2"}], "]"}]}], " ", "+", " ", 
                RowBox[{"\[Alpha]2", " ", 
                 RowBox[{"Dotp", "[", 
                  RowBox[{"e2", ",", " ", "k1"}], "]"}]}]}], ")"}], "^", 
              "2"}], " ", "-", " ", 
             RowBox[{"2", " ", "\[Alpha]1", " ", "\[Alpha]2", " ", 
              RowBox[{"Dotp", "[", 
               RowBox[{"e1", ",", " ", "e2"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p", "^", "2"}], " ", "+", " ", 
                RowBox[{"Dotp", "[", 
                 RowBox[{
                  RowBox[{"k1", " ", "+", " ", "k2"}], ",", " ", 
                  RowBox[{"k1", " ", "+", " ", "k2"}]}], "]"}]}], ")"}]}]}], 
            "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "\[Alpha]1", " ", "\[Alpha]2", " ", 
             RowBox[{"Dotp", "[", 
              RowBox[{"e1", ",", " ", "e2"}], "]"}]}], ")"}]}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"theory", " ", "\[Equal]", " ", "\"\<grav\>\""}], ",", " ", 
         RowBox[{"exp", " ", "=", " ", "2"}], ",", " ", 
         RowBox[{"exp", " ", "=", " ", "1"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"w", " ", "=", " ", 
           RowBox[{"wsols", "[", "mchoice", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"l1w", " ", "=", " ", 
           RowBox[{"l1", " ", "+", " ", 
            RowBox[{"\[Alpha]1", " ", "w", " ", 
             RowBox[{
              RowBox[{"dagger", "[", "lb1", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"I", " ", "nk1"}], ")"}]}]}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"l3w", " ", "=", " ", 
           RowBox[{"l3", " ", "+", " ", 
            RowBox[{"\[Alpha]3", " ", "w", " ", 
             RowBox[{
              RowBox[{"dagger", "[", "lb3", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"I", " ", "nk3"}], ")"}]}]}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"lb2w", " ", "=", " ", 
           RowBox[{"lb2", " ", "+", " ", 
            RowBox[{"\[Alpha]2", " ", "w", " ", 
             RowBox[{
              RowBox[{"dagger", "[", "l2", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"I", " ", "nk2"}], ")"}]}]}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"lb4w", " ", "=", " ", 
           RowBox[{"lb4", " ", "+", " ", 
            RowBox[{"\[Alpha]4", " ", "w", " ", 
             RowBox[{
              RowBox[{"dagger", "[", "l4", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"I", " ", "nk4"}], ")"}]}]}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"intmat", " ", "=", " ", 
           RowBox[{
            RowBox[{"I", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"I", " ", "p"}], " ", "+", " ", 
               RowBox[{"norm", "[", "k2", "]"}], " ", "+", " ", 
               RowBox[{"norm", "[", "k1", "]"}]}], ")"}], 
             RowBox[{"\[Sigma]", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], " ", "-", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"fourcompose", "[", 
               RowBox[{"l1w", ",", " ", "lb1"}], "]"}], " ", "+", " ", 
              RowBox[{"fourcompose", "[", 
               RowBox[{"l2", ",", " ", "lb2w"}], "]"}]}], " ", ")"}]}]}], ";",
           "\[IndentingNewLine]", 
          RowBox[{"lint", " ", "=", " ", 
           RowBox[{"{", 
            RowBox[{"1", ",", " ", 
             RowBox[{
              RowBox[{"intmat", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
              RowBox[{"intmat", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "}"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"lbint", " ", "=", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"intmat", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", " ", 
             RowBox[{"intmat", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "}"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"**", "**", "**", "**", "**", "**"}], "*", " ", 
            "Expression", " ", "starts", " ", 
            RowBox[{"here", " ", "**", "**", "**", "**"}]}], "******)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"theory", " ", "\[Equal]", " ", "\"\<grav\>\""}], ",", 
            " ", 
            RowBox[{"prefac", " ", "=", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"\[Pi]", "*", "4", "*", "32", "*", "32", "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"nk1", " ", "nk2", " ", "nk3", " ", "nk4"}], " ", 
                    ")"}], "^", 
                   RowBox[{"(", "2", ")"}]}]}], ")"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["nk1", "2"], "+", 
                RowBox[{"4", " ", "nk1", " ", "nk2"}], "+", 
                SuperscriptBox["nk2", "2"], "+", 
                SuperscriptBox["p", "2"]}], ")"}], "  ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["nk3", "2"], "+", 
                RowBox[{"4", " ", "nk3", " ", "nk4"}], "+", 
                SuperscriptBox["nk4", "2"], "+", 
                SuperscriptBox["p", "2"]}], ")"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"I", " ", "p"}], " ", "+", " ", "nk2", "  ", "-", 
                 " ", "nk1"}], ")"}], "^", "2"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"nk1", "  ", "+", " ", 
                 RowBox[{"I", " ", "p"}], " ", "-", " ", "nk2"}], ")"}], "^", 
               "2"}], "  ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"I", " ", "p"}], " ", "+", " ", "nk3", "  ", "-", 
                 " ", "nk4"}], ")"}], "^", "2"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"nk4", "+", " ", 
                 RowBox[{"I", " ", "p"}], " ", "-", " ", "nk3"}], ")"}], "^", 
               "2"}]}]}], ",", " ", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"Else", " ", "if", " ", "theory"}], " ", "\[Equal]", 
              " ", "\"\<glue\>\""}], "*)"}], 
            RowBox[{"prefac", " ", "=", "   ", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"I", " ", "p"}], " ", "+", " ", "nk2", "  ", "-", 
                 " ", "nk1"}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{"nk1", "  ", "+", " ", 
                RowBox[{"I", " ", "p"}], " ", "-", " ", "nk2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"I", " ", "p"}], " ", "+", " ", "nk3", "  ", "-", " ",
                 "nk4"}], ")"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"nk4", "+", " ", 
                 RowBox[{"I", " ", "p"}], " ", "-", " ", "nk3"}], ")"}], "/", 
               
               RowBox[{"(", 
                RowBox[{"\[Pi]", "*", "16", "*", 
                 RowBox[{"(", 
                  RowBox[{"nk1", " ", "nk2", " ", "nk3", " ", "nk4"}], " ", 
                  ")"}]}], ")"}]}]}]}]}], " ", "\[IndentingNewLine]", "  ", 
           "]"}], ";", "  ", 
          RowBox[{"prefac", 
           RowBox[{"(", 
            RowBox[{"I", " ", 
             RowBox[{
              RowBox[{"wsols", "[", 
               RowBox[{"-", "mchoice"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"wsols", "[", "mchoice", "]"}], " ", "-", " ", 
                RowBox[{"wsols", "[", 
                 RowBox[{"-", "mchoice"}], "]"}]}], ")"}]}]}], ")"}], " ", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "The", " ", "part", " ", "above", " ", "was", " ", "the", " ", 
             "common", " ", "factor"}], " ", "*)"}], 
           RowBox[{"{", 
            RowBox[{"(*", 
             RowBox[{
             "This", " ", "is", " ", "the", " ", "expression", " ", "for", 
              " ", "positive", " ", "hint"}], " ", "*)"}], 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Dot\[Lambda]", "[", 
                   RowBox[{"lb1", ",", " ", "lb2w"}], "]"}], " ", 
                  RowBox[{"Dot\[Lambda]", "[", 
                   RowBox[{"l4", ",", " ", "l2"}], "]"}]}], " ", "+", " ", 
                 RowBox[{"I", " ", 
                  RowBox[{"(", 
                   RowBox[{"nk1", " ", "+", " ", "nk2", " ", "+", " ", 
                    RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                  RowBox[{"Dot\[Lambda]m", "[", 
                   RowBox[{"lb1", ",", " ", "l4"}], "]"}]}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"3", " ", "exp"}], ")"}]}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Dot\[Lambda]", "[", 
                  RowBox[{"lb1", ",", " ", "lb2w"}], "]"}], "^", 
                 RowBox[{"(", "exp", ")"}]}], " ", 
                RowBox[{
                 RowBox[{"Dot\[Lambda]", "[", 
                  RowBox[{"l4", ",", " ", "l3w"}], "]"}], "^", 
                 RowBox[{"(", "exp", ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Dot\[Lambda]", "[", 
                    RowBox[{"lb2w", ",", " ", "lb1"}], "]"}], " ", 
                    RowBox[{"Dot\[Lambda]", "[", 
                    RowBox[{"l1w", ",", " ", "l3w"}], "]"}]}], " ", "-", " ", 
                   
                   RowBox[{"I", " ", 
                    RowBox[{"(", 
                    RowBox[{"nk1", " ", "+", " ", "nk2", " ", "+", " ", 
                    RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                    RowBox[{"Dot\[Lambda]m", "[", 
                    RowBox[{"l3w", ",", " ", "lb2w"}], "]"}]}]}], ")"}], "^", 
                 
                 RowBox[{"(", "exp", ")"}]}]}], " ", ")"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"Now", ",", " ", 
               RowBox[{
               "this", " ", "is", " ", "the", " ", "expression", " ", "for", 
                " ", "negative", " ", "hint"}]}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Dot\[Lambda]", "[", 
                   RowBox[{"lb3", ",", " ", "lb1"}], "]"}], " ", 
                  RowBox[{"Dot\[Lambda]", "[", 
                   RowBox[{"l2", ",", " ", "l1w"}], "]"}]}], " ", "+", " ", 
                 RowBox[{"I", " ", 
                  RowBox[{"(", 
                   RowBox[{"nk1", " ", "+", " ", "nk2", " ", "+", " ", 
                    RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                  RowBox[{"Dot\[Lambda]m", "[", 
                   RowBox[{"lb3", ",", " ", "l2"}], "]"}]}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"3", " ", "exp"}], ")"}]}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Dot\[Lambda]", "[", 
                  RowBox[{"l1w", ",", " ", "l2"}], "]"}], "^", 
                 RowBox[{"(", "exp", ")"}]}], " ", 
                RowBox[{
                 RowBox[{"Dot\[Lambda]", "[", 
                  RowBox[{"lb3", ",", " ", "lb4w"}], "]"}], "^", 
                 RowBox[{"(", "exp", ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Dot\[Lambda]", "[", 
                    RowBox[{"l1w", ",", " ", "l2"}], "]"}], " ", 
                    RowBox[{"Dot\[Lambda]", "[", 
                    RowBox[{"lb4w", ",", " ", "lb2w"}], "]"}]}], " ", "+", 
                   " ", 
                   RowBox[{"I", " ", 
                    RowBox[{"(", 
                    RowBox[{"nk1", " ", "+", " ", "nk2", " ", "+", " ", 
                    RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                    RowBox[{"Dot\[Lambda]m", "[", 
                    RowBox[{"lb4w", ",", " ", "l1w"}], "]"}]}]}], ")"}], "^", 
                 
                 RowBox[{"(", "exp", ")"}]}]}], " ", ")"}]}]}], "}"}]}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"mchoice", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", " ", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5261807165902815`*^9, 3.5261807252277756`*^9}, {
   3.526181961053461*^9, 3.526181961181468*^9}, {3.526254323564192*^9, 
   3.526254326075796*^9}, {3.527744267183914*^9, 3.5277442682439747`*^9}, {
   3.5277443292004614`*^9, 3.5277445207194157`*^9}, {3.5277523442972803`*^9, 
   3.527752396547269*^9}, {3.527752434866461*^9, 3.5277524684983845`*^9}, {
   3.5277527555258017`*^9, 3.527752766639437*^9}, {3.527752864563038*^9, 
   3.5277530015738745`*^9}, {3.5277531154683895`*^9, 
   3.5277531593088965`*^9}, {3.5277532133249865`*^9, 
   3.5277533198190775`*^9}, {3.527753952540267*^9, 3.5277539687401934`*^9}, {
   3.5277544756781883`*^9, 3.527754487957891*^9}, {3.5277558435934286`*^9, 
   3.5277558452815256`*^9}, {3.527757039154811*^9, 3.527757039349822*^9}, 
   3.53638194695866*^9, {3.536381977531869*^9, 3.536381979392973*^9}, {
   3.536382131397673*^9, 3.53638214680208*^9}, {3.536396088140754*^9, 
   3.53639613087033*^9}, {3.536397964055079*^9, 3.536397965957796*^9}, {
   3.536474861126862*^9, 3.536474866476439*^9}, {3.536474905419749*^9, 
   3.536474909529249*^9}, {3.53648538104292*^9, 3.536485405695359*^9}, {
   3.5367880999949436`*^9, 3.536788100088544*^9}, 3.5368103278469505`*^9, 
   3.5368103820882454`*^9, {3.5369369243079023`*^9, 3.536936982916254*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "denominator", " ", "for", " ", "the", 
    " ", "\"\<u\>\"", " ", 
    RowBox[{"partition", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"analt3den", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l1_", ",", " ", "l2_", ",", " ", "l3_", ",", " ", "l4_"}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"lb1_", ",", " ", "lb2_", ",", " ", "lb3_", ",", " ", "lb4_"}],
        "}"}], ",", " ", "p_", ",", "theory_"}], "]"}], " ", ":=", " ", 
    RowBox[{"polesden", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l1", ",", " ", "l3", ",", " ", "l2", ",", " ", "l4"}], "}"}], 
      ",", " ", 
      RowBox[{"{", 
       RowBox[{"lb1", ",", " ", "lb3", ",", " ", "lb2", ",", " ", "lb4"}], 
       "}"}], ",", " ", "p", ",", " ", "theory"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "is", " ", "the", " ", "numerator", " ", "for", " ", "the", 
     " ", "\"\<u\>\"", " ", 
     RowBox[{"partition", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"analt3num", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l1_", ",", " ", "l2_", ",", " ", "l3_", ",", " ", "l4_"}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"lb1_", ",", " ", "lb2_", ",", " ", "lb3_", ",", " ", "lb4_"}],
        "}"}], ",", "p_", ",", " ", "theory_"}], "]"}], " ", ":=", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4", ",", "nk1", ",", 
        " ", "nk2", ",", " ", "nk3", ",", " ", "nk4", ",", "  ", "Ep", ",", 
        " ", "\[Alpha]1", ",", " ", "\[Alpha]2", ",", " ", "\[Alpha]3", ",", 
        " ", "\[Alpha]4", ",", " ", "wsols", ",", "w", ",", " ", "l1w", ",", 
        " ", "l3w", ",", " ", "lb2w", ",", "lb4w", ",", " ", "e1", ",", " ", 
        "e2", ",", " ", "e3", ",", " ", "e4", ",", "intmat", ",", "lint", ",",
         " ", "lbint", ",", "count", ",", " ", "l2w", ",", " ", "l4w", ",", 
        " ", "lb1w", ",", " ", "lb3w", ",", " ", "prefac", ",", " ", "exp"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4"}], 
         "}"}], " ", "=", " ", 
        RowBox[{"MapThread", "[", 
         RowBox[{"compose", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
             "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
             "}"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4"}], 
         "}"}], " ", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], "/", "2"}], ")"}], 
         RowBox[{"MapThread", "[", 
          RowBox[{"Dot\[Lambda]m", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
              "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{
              "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
              "}"}]}], "}"}]}], "]"}]}]}], ";", "  ", 
       RowBox[{"Ep", " ", "=", " ", 
        RowBox[{"(", 
         RowBox[{
         "nk1", " ", "+", " ", "nk2", " ", "+", " ", "nk3", " ", "+", " ", 
          "nk4"}], ")"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"e1", ",", " ", "e2", ",", " ", "e3", ",", " ", "e4"}], 
         "}"}], "  ", "=", " ", 
        RowBox[{"MapThread", "[", 
         RowBox[{"pol", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}], ",", "1", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
             "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
             "}"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Alpha]1", " ", "=", " ", 
        RowBox[{"I", " ", "nk1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Alpha]2", ",", " ", "\[Alpha]3", ",", " ", "\[Alpha]4"}], 
         "}"}], " ", "=", " ", 
        RowBox[{
         RowBox[{"Inverse", "[", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"e2", ",", "e3", ",", "e4"}], "}"}], "]"}], "]"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]1"}], " ", "e1"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"count", " ", "=", " ", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"wsols", "[", "m_", "]"}], "  ", ":=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Alpha]1", " ", 
              RowBox[{"Dotp", "[", 
               RowBox[{"e1", ",", " ", "k3"}], "]"}]}], " ", "+", " ", 
             RowBox[{"\[Alpha]3", " ", 
              RowBox[{"Dotp", "[", 
               RowBox[{"e3", ",", " ", "k1"}], "]"}]}]}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "\[Alpha]1", " ", "\[Alpha]3", " ", 
            RowBox[{"Dotp", "[", 
             RowBox[{"e1", ",", " ", "e3"}], "]"}]}], ")"}]}], " ", "+", " ", 
         
         RowBox[{"m", " ", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Alpha]1", " ", 
                 RowBox[{"Dotp", "[", 
                  RowBox[{"e1", ",", " ", "k3"}], "]"}]}], " ", "+", " ", 
                RowBox[{"\[Alpha]3", " ", 
                 RowBox[{"Dotp", "[", 
                  RowBox[{"e3", ",", " ", "k1"}], "]"}]}]}], ")"}], "^", 
              "2"}], " ", "-", " ", 
             RowBox[{"2", " ", "\[Alpha]1", " ", "\[Alpha]3", " ", 
              RowBox[{"Dotp", "[", 
               RowBox[{"e1", ",", " ", "e3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p", "^", "2"}], " ", "+", " ", 
                RowBox[{"Dotp", "[", 
                 RowBox[{
                  RowBox[{"k1", " ", "+", " ", "k3"}], ",", " ", 
                  RowBox[{"k1", " ", "+", " ", "k3"}]}], "]"}]}], ")"}]}]}], 
            "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "\[Alpha]1", " ", "\[Alpha]3", " ", 
             RowBox[{"Dotp", "[", 
              RowBox[{"e1", ",", " ", "e3"}], "]"}]}], ")"}]}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"w", " ", "=", " ", 
           RowBox[{"wsols", "[", "mchoice", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"l1w", " ", "=", " ", 
           RowBox[{"l1", " ", "+", " ", 
            RowBox[{"\[Alpha]1", " ", "w", " ", 
             RowBox[{
              RowBox[{"dagger", "[", "lb1", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"I", " ", "nk1"}], ")"}]}]}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"l3w", " ", "=", " ", 
           RowBox[{"l3", " ", "+", " ", 
            RowBox[{"\[Alpha]3", " ", "w", " ", 
             RowBox[{
              RowBox[{"dagger", "[", "lb3", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"I", " ", "nk3"}], ")"}]}]}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"lb1w", " ", "=", " ", "lb1"}], ";", "\[IndentingNewLine]", 
          
          RowBox[{"lb3w", " ", "=", " ", "lb3"}], ";", "\[IndentingNewLine]", 
          
          RowBox[{"lb2w", " ", "=", " ", 
           RowBox[{"lb2", " ", "+", " ", 
            RowBox[{"\[Alpha]2", " ", "w", " ", 
             RowBox[{
              RowBox[{"dagger", "[", "l2", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"I", " ", "nk2"}], ")"}]}]}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"lb4w", " ", "=", " ", 
           RowBox[{"lb4", " ", "+", " ", 
            RowBox[{"\[Alpha]4", " ", "w", " ", 
             RowBox[{
              RowBox[{"dagger", "[", "l4", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"I", " ", "nk4"}], ")"}]}]}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"l2w", " ", "=", " ", "l2"}], ";", "\[IndentingNewLine]", 
          RowBox[{"l4w", " ", "=", " ", "l4"}], ";", "\[IndentingNewLine]", 
          RowBox[{"intmat", " ", "=", " ", 
           RowBox[{
            RowBox[{"I", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"I", " ", "p"}], " ", "+", " ", "nk3", " ", "+", " ", 
               "nk1"}], ")"}], 
             RowBox[{"\[Sigma]", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], " ", "-", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"fourcompose", "[", 
               RowBox[{"l1w", ",", " ", "lb1w"}], "]"}], " ", "+", " ", 
              RowBox[{"fourcompose", "[", 
               RowBox[{"l3w", ",", " ", "lb3w"}], "]"}]}], " ", ")"}]}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"lint", " ", "=", " ", 
           RowBox[{"{", 
            RowBox[{"1", ",", " ", 
             RowBox[{
              RowBox[{"intmat", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
              RowBox[{"intmat", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "}"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"lbint", " ", "=", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"intmat", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", " ", 
             RowBox[{"intmat", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "}"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"**", "**", "**", "**", "**", "**"}], "*", " ", 
            "Expression", " ", "starts", " ", 
            RowBox[{"here", " ", "**", "**", "**", "**"}]}], "******)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"theory", " ", "\[Equal]", " ", "\"\<grav\>\""}], ",", 
            " ", 
            RowBox[{
             RowBox[{"prefac", " ", "=", " ", 
              FractionBox[
               RowBox[{" ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["nk1", "2"], "+", 
                   RowBox[{"4", " ", "nk1", " ", "nk3"}], "+", 
                   SuperscriptBox["nk3", "2"], "+", 
                   SuperscriptBox["p", "2"]}], ")"}], "  ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["nk2", "2"], "+", 
                   RowBox[{"4", " ", "nk2", " ", "nk4"}], "+", 
                   SuperscriptBox["nk4", "2"], "+", 
                   SuperscriptBox["p", "2"]}], ")"}], " ", 
                 RowBox[{"(", "I", ")"}]}]}], 
               RowBox[{"4", "*", "32", "*", "32", "*", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"nk1", " ", "nk2", " ", "nk3", " ", "nk4"}], " ", 
                  ")"}], "2"], " "}]]}], " ", ";", " ", 
             RowBox[{"exp", " ", "=", " ", "2"}]}], ",", " ", 
            RowBox[{
             RowBox[{"prefac", " ", "=", " ", 
              FractionBox[
               RowBox[{"  ", 
                RowBox[{"-", "I", " "}]}], 
               RowBox[{"16", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{"nk1", " ", "nk2", " ", "nk3", " ", "nk4"}], " ", 
                 ")"}], " "}]]}], ";", " ", 
             RowBox[{"exp", " ", "=", " ", "1"}]}]}], "]"}], ";", "   ", 
          RowBox[{"prefac", 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"wsols", "[", 
              RowBox[{"-", "mchoice"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"wsols", "[", "mchoice", "]"}], " ", "-", " ", 
               RowBox[{"wsols", "[", 
                RowBox[{"-", "mchoice"}], "]"}]}], ")"}]}], ")"}], " ", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "The", " ", "part", " ", "above", " ", "was", " ", "the", " ", 
             "common", " ", "factor"}], " ", "*)"}], 
           RowBox[{"{", 
            RowBox[{"(*", 
             RowBox[{
             "This", " ", "is", " ", "the", " ", "expression", " ", "for", 
              " ", "negative", " ", "hint"}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"(*", 
                RowBox[{
                "Everything", " ", "inside", " ", "this", " ", "bracket", " ",
                  "is", " ", "raised", " ", "to", " ", "the", " ", "power", 
                 " ", "exp"}], " ", "*)"}], "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"nk1", " ", "+", " ", 
                  RowBox[{"I", " ", "p"}], " ", "-", " ", "nk3"}], ")"}], "  ",
                 
                RowBox[{"(", 
                 RowBox[{"nk3", " ", "-", " ", "nk1", " ", "+", " ", 
                  RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"nk1", " ", "+", " ", "nk3", " ", "-", " ", 
                  RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"nk4", " ", "+", " ", 
                  RowBox[{"I", " ", "p"}], " ", "-", " ", "nk2"}], ")"}], " ",
                 
                RowBox[{"(", 
                 RowBox[{"nk2", " ", "-", " ", "nk4", " ", "+", " ", 
                  RowBox[{"I", " ", "p"}]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"nk2", " ", "+", " ", "nk4", " ", "+", " ", 
                  RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Dot\[Lambda]", "[", 
                    RowBox[{"lb1", ",", " ", "lb3"}], "]"}], " ", 
                    RowBox[{"Dot\[Lambda]", "[", 
                    RowBox[{"l2", ",", " ", "l4"}], "]"}]}], ")"}], "^", 
                  "3"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Dot\[Lambda]", "[", 
                    RowBox[{"lb1", ",", " ", "lb3"}], "]"}], " ", 
                    RowBox[{"Dot\[Lambda]", "[", 
                    RowBox[{"l2", ",", " ", "l3w"}], "]"}]}], " ", "+", " ", 
                    RowBox[{"I", " ", 
                    RowBox[{"(", 
                    RowBox[{"nk1", " ", "+", " ", "nk3", " ", "+", " ", 
                    RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                    RowBox[{"Dot\[Lambda]m", "[", 
                    RowBox[{"lb1", ",", " ", "l2"}], "]"}]}]}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Dot\[Lambda]", "[", 
                    RowBox[{"lb3", ",", " ", "lb1"}], "]"}], " ", 
                    RowBox[{"Dot\[Lambda]", "[", 
                    RowBox[{"l4", ",", " ", "l1w"}], "]"}]}], " ", "+", " ", 
                    RowBox[{"I", " ", 
                    RowBox[{"(", 
                    RowBox[{"nk3", " ", "+", " ", "nk1", " ", "+", " ", 
                    RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                    RowBox[{"Dot\[Lambda]m", "[", 
                    RowBox[{"lb3", ",", " ", "l4"}], "]"}]}]}], ")"}]}], 
                  ")"}]}]}], "\[IndentingNewLine]", ")"}], "^", 
              RowBox[{"(", "exp", ")"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"Now", ",", " ", 
               RowBox[{
               "this", " ", "is", " ", "the", " ", "expression", " ", "for", 
                " ", "positive", " ", "hint"}]}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"(*", 
                RowBox[{
                "Everything", " ", "inside", " ", "this", " ", "bracket", " ",
                  "is", " ", "raised", " ", "to", " ", "the", " ", "power", 
                 " ", "exp"}], " ", "*)"}], "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"nk1", " ", "+", " ", "nk3", " ", "+", " ", 
                  RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"nk2", " ", "+", " ", "nk4", " ", "-", " ", 
                  RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Dot\[Lambda]", "[", 
                   RowBox[{"lb1", ",", " ", "lb3"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Dot\[Lambda]", "[", 
                    RowBox[{"lb3", ",", " ", "lb2w"}], "]"}], " ", 
                    RowBox[{"Dot\[Lambda]", "[", 
                    RowBox[{"l4", ",", " ", "l2"}], "]"}]}], " ", "+", " ", 
                    RowBox[{"I", " ", 
                    RowBox[{"(", 
                    RowBox[{"nk2", " ", "+", " ", "nk4", " ", "-", " ", 
                    RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                    RowBox[{"Dot\[Lambda]m", "[", 
                    RowBox[{"lb3", ",", " ", "l4"}], "]"}]}]}], ")"}], " ", 
                  RowBox[{"Dot\[Lambda]", "[", 
                   RowBox[{"l2", ",", " ", "l4"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Dot\[Lambda]", "[", 
                    RowBox[{"lb1", ",", " ", "lb4w"}], "]"}], "  ", 
                    RowBox[{"Dot\[Lambda]", "[", 
                    RowBox[{"l2", ",", " ", "l4"}], "]"}]}], "+", " ", 
                    RowBox[{"I", " ", 
                    RowBox[{"(", 
                    RowBox[{"nk2", " ", "+", " ", "nk4", " ", "-", " ", 
                    RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                    RowBox[{"Dot\[Lambda]m", "[", 
                    RowBox[{"lb1", ",", " ", "l2"}], "]"}]}]}], ")"}]}], " ", 
                 ")"}]}], ")"}], "^", 
              RowBox[{"(", "exp", ")"}]}]}], "}"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"mchoice", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", " ", "]"}]}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{{3.527758364405611*^9, 3.5277583712800045`*^9}, {
  3.53639988125693*^9, 3.536399893315863*^9}, {3.536399949563794*^9, 
  3.53639995603115*^9}, {3.536400159115992*^9, 3.53640015977676*^9}, {
  3.536400568904475*^9, 3.536400611043128*^9}, {3.536400647408551*^9, 
  3.536400682371167*^9}, {3.536400727101858*^9, 3.536400797731234*^9}, {
  3.536402595807468*^9, 3.536402679021663*^9}, {3.536402735947796*^9, 
  3.536402736325155*^9}, {3.536402783063467*^9, 3.53640279853666*^9}, {
  3.536402838408107*^9, 3.536402899978054*^9}, {3.536402937420226*^9, 
  3.536403103856801*^9}, {3.536403146439867*^9, 3.536403146723636*^9}, {
  3.536403320365984*^9, 3.536403321178925*^9}, {3.536403772810306*^9, 
  3.536403789064277*^9}, {3.53640383835503*^9, 3.536403879186424*^9}, {
  3.536403916135724*^9, 3.536403916508412*^9}, {3.536403987510013*^9, 
  3.536404034151537*^9}, {3.536474924192973*^9, 3.536474945913139*^9}, {
  3.536485430775027*^9, 3.536485441866222*^9}, {3.5367909278441105`*^9, 
  3.5367909279221106`*^9}, {3.536810391276662*^9, 3.5368103999658766`*^9}, {
  3.536936995190956*^9, 3.5369370204083986`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", " ", "Checks"}], " ", "that", " ", 
    "these", " ", "specific", " ", "formulas", " ", "are", " ", "consistent", 
    " ", "with", " ", "the", " ", "general", " ", "formula", " ", "that", " ",
     "computes", " ", "4", " ", "point", " ", 
    RowBox[{"correlators", " ", "**", "**", "**", "**", "**"}]}], "*****)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", " ", "s"}], " ", "partition", " ", "formulas"}],
    " ", "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", " ", "For"}], " ", 
    RowBox[{"gravity", " ", "**", "**"}]}], "*****)"}], "\[IndentingNewLine]",
   " ", 
  RowBox[{
   RowBox[{"temp1", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"analt1num", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
           "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}],
            "}"}], ",", " ", "p", ",", " ", "\"\<grav\>\""}], "]"}], ")"}], 
       " ", "/", " ", 
       RowBox[{"Times", "@@", 
        RowBox[{"analt1den", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
           "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}],
            "}"}], ",", "p", ",", " ", "\"\<grav\>\""}], "]"}]}]}], "/.", " ",
       
      RowBox[{"p", " ", "\[Rule]", " ", "3.6"}]}], " ", "//", "Chop"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"temp2", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"fourpointintegcommon", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
         "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
         "}"}], ",", " ", "p", ",", " ", "\"\<grav\>\"", ",", " ", 
        "\"\<poles\>\""}], "]"}], " ", "/.", " ", 
      RowBox[{"p", " ", "\[Rule]", " ", "3.6"}]}], " ", "//", "Chop"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{"Flatten", "[", "temp1", "]"}], "]"}], " ", "-", " ", 
     RowBox[{"Sort", "[", 
      RowBox[{"Flatten", "[", "temp2", "]"}], "]"}]}], " ", "//", "Chop"}], 
   " ", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "*", " ", "Check", " ", "that", " ", "this", " ", "is", " ", "0"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "For"}], " ", "Yang", " ", "Mills"}], " ", "*****)"}],
    "\[IndentingNewLine]", 
   RowBox[{"temp1", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"analt1num", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
          "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
          "}"}], ",", " ", "p", ",", " ", "\"\<glue\>\""}], "]"}], ")"}], " ",
       "/", " ", 
      RowBox[{"Times", "@@", 
       RowBox[{"analt1den", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
          "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
          "}"}], ",", "p", ",", " ", "\"\<glue\>\""}], "]"}]}]}], "/.", " ", 
     RowBox[{"p", " ", "\[Rule]", " ", "1.3"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"temp2", " ", "=", " ", 
    RowBox[{
     RowBox[{"fourpointintegcommon", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], "}"}],
        ",", " ", 
       RowBox[{"{", 
        RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
        "}"}], ",", " ", "p", ",", " ", "\"\<glue\>\"", ",", " ", 
       "\"\<poles\>\""}], "]"}], " ", "/.", " ", 
     RowBox[{"p", " ", "\[Rule]", " ", "1.3"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{"Flatten", "[", "temp1", "]"}], "]"}], " ", "-", " ", 
     RowBox[{"Sort", "[", 
      RowBox[{"Flatten", "[", "temp2", "]"}], "]"}]}], " ", "//", "Chop"}], 
   " ", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "*", " ", "Check", " ", "that", " ", "this", " ", "is", " ", "0"}], 
    "*)"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.536397995120564*^9, 3.536398020479618*^9}, {
  3.536398087453309*^9, 3.536398092453213*^9}, {3.5367886920783834`*^9, 
  3.5367887313124523`*^9}, {3.5367888498726606`*^9, 3.536788868951494*^9}, {
  3.536810348392186*^9, 3.5368103586726046`*^9}, {3.536810418451909*^9, 
  3.5368104187639103`*^9}, {3.5368104943148427`*^9, 3.536810590645012*^9}, {
  3.5369370272247887`*^9, 3.5369371055742702`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1.0521904984550527`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.6304935830726281`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2.8335489731299077`"}], "-", 
      RowBox[{"1.5440175464653936`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3.21361338747377`"}], "-", 
      RowBox[{"3.460553908151724`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.30680957757265936`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.4620351261920287`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.536398021305282*^9, 3.536399914322969*^9, 3.536402718062545*^9, 
   3.5364481954457645`*^9, {3.536462847740024*^9, 3.536462860090884*^9}, 
   3.536466328436512*^9, 3.53647506045609*^9, 3.536485447970558*^9, 
   3.5366194365269547`*^9, 3.53665577893363*^9, 3.5367881576838446`*^9, {
   3.536788683295568*^9, 3.5367887320456533`*^9}, 3.5367887808737392`*^9, {
   3.536788851807064*^9, 3.5367888692166944`*^9}, 3.536789512312224*^9, 
   3.5367908469423685`*^9, 3.5367998610611005`*^9, 3.536810306693313*^9, {
   3.5368103441489787`*^9, 3.5368103593902054`*^9}, 3.5368105096808696`*^9, {
   3.5368105421289263`*^9, 3.536810616322657*^9}, 3.53693706781011*^9, 
   3.536976745322901*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2.8335489731298993`"}], "-", 
    RowBox[{"1.5440175464653951`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.0521904984550534`", "\[InvisibleSpace]", "-", 
    RowBox[{"0.6304935830726266`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.30680957757265587`", "\[InvisibleSpace]", "-", 
    RowBox[{"0.46203512619203085`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "3.213613387473794`"}], "-", 
    RowBox[{"3.4605539081516823`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.536398021305282*^9, 3.536399914322969*^9, 3.536402718062545*^9, 
   3.5364481954457645`*^9, {3.536462847740024*^9, 3.536462860090884*^9}, 
   3.536466328436512*^9, 3.53647506045609*^9, 3.536485447970558*^9, 
   3.5366194365269547`*^9, 3.53665577893363*^9, 3.5367881576838446`*^9, {
   3.536788683295568*^9, 3.5367887320456533`*^9}, 3.5367887808737392`*^9, {
   3.536788851807064*^9, 3.5367888692166944`*^9}, 3.536789512312224*^9, 
   3.5367908469423685`*^9, 3.5367998610611005`*^9, 3.536810306693313*^9, {
   3.5368103441489787`*^9, 3.5368103593902054`*^9}, 3.5368105096808696`*^9, {
   3.5368105421289263`*^9, 3.536810616322657*^9}, 3.53693706781011*^9, 
   3.536976745337901*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.536398021305282*^9, 3.536399914322969*^9, 3.536402718062545*^9, 
   3.5364481954457645`*^9, {3.536462847740024*^9, 3.536462860090884*^9}, 
   3.536466328436512*^9, 3.53647506045609*^9, 3.536485447970558*^9, 
   3.5366194365269547`*^9, 3.53665577893363*^9, 3.5367881576838446`*^9, {
   3.536788683295568*^9, 3.5367887320456533`*^9}, 3.5367887808737392`*^9, {
   3.536788851807064*^9, 3.5367888692166944`*^9}, 3.536789512312224*^9, 
   3.5367908469423685`*^9, 3.5367998610611005`*^9, 3.536810306693313*^9, {
   3.5368103441489787`*^9, 3.5368103593902054`*^9}, 3.5368105096808696`*^9, {
   3.5368105421289263`*^9, 3.536810616322657*^9}, 3.53693706781011*^9, 
   3.536976745339902*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.03923392631362749`"}], "+", 
      RowBox[{"0.058361670923927356`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.08450171486322042`"}], "-", 
      RowBox[{"0.035409339101255204`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",",
    
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.08377430966946332`"}], "-", 
      RowBox[{"0.10299877088679607`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.002607691900585741`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.023282200880155385`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.536398021305282*^9, 3.536399914322969*^9, 3.536402718062545*^9, 
   3.5364481954457645`*^9, {3.536462847740024*^9, 3.536462860090884*^9}, 
   3.536466328436512*^9, 3.53647506045609*^9, 3.536485447970558*^9, 
   3.5366194365269547`*^9, 3.53665577893363*^9, 3.5367881576838446`*^9, {
   3.536788683295568*^9, 3.5367887320456533`*^9}, 3.5367887808737392`*^9, {
   3.536788851807064*^9, 3.5367888692166944`*^9}, 3.536789512312224*^9, 
   3.5367908469423685`*^9, 3.5367998610611005`*^9, 3.536810306693313*^9, {
   3.5368103441489787`*^9, 3.5368103593902054`*^9}, 3.5368105096808696`*^9, {
   3.5368105421289263`*^9, 3.536810616322657*^9}, 3.53693706781011*^9, 
   3.536976745344902*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.08450171486322039`"}], "-", 
    RowBox[{"0.03540933910125524`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.0392339263136274`"}], "+", 
    RowBox[{"0.05836167092392725`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.002607691900585733`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.02328220088015532`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.08377430966946317`"}], "-", 
    RowBox[{"0.10299877088679596`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.536398021305282*^9, 3.536399914322969*^9, 3.536402718062545*^9, 
   3.5364481954457645`*^9, {3.536462847740024*^9, 3.536462860090884*^9}, 
   3.536466328436512*^9, 3.53647506045609*^9, 3.536485447970558*^9, 
   3.5366194365269547`*^9, 3.53665577893363*^9, 3.5367881576838446`*^9, {
   3.536788683295568*^9, 3.5367887320456533`*^9}, 3.5367887808737392`*^9, {
   3.536788851807064*^9, 3.5367888692166944`*^9}, 3.536789512312224*^9, 
   3.5367908469423685`*^9, 3.5367998610611005`*^9, 3.536810306693313*^9, {
   3.5368103441489787`*^9, 3.5368103593902054`*^9}, 3.5368105096808696`*^9, {
   3.5368105421289263`*^9, 3.536810616322657*^9}, 3.53693706781011*^9, 
   3.536976745359903*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.536398021305282*^9, 3.536399914322969*^9, 3.536402718062545*^9, 
   3.5364481954457645`*^9, {3.536462847740024*^9, 3.536462860090884*^9}, 
   3.536466328436512*^9, 3.53647506045609*^9, 3.536485447970558*^9, 
   3.5366194365269547`*^9, 3.53665577893363*^9, 3.5367881576838446`*^9, {
   3.536788683295568*^9, 3.5367887320456533`*^9}, 3.5367887808737392`*^9, {
   3.536788851807064*^9, 3.5367888692166944`*^9}, 3.536789512312224*^9, 
   3.5367908469423685`*^9, 3.5367998610611005`*^9, 3.536810306693313*^9, {
   3.5368103441489787`*^9, 3.5368103593902054`*^9}, 3.5368105096808696`*^9, {
   3.5368105421289263`*^9, 3.536810616322657*^9}, 3.53693706781011*^9, 
   3.5369767453629026`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", " ", "u"}], " ", "partition", " ", "formulas"}],
    " ", "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", " ", "For"}], " ", 
    RowBox[{"gravity", " ", "**", "**"}]}], "*****)"}], "\[IndentingNewLine]",
   
  RowBox[{
   RowBox[{"temp1", " ", "=", " ", 
    RowBox[{
     RowBox[{"fourpointintegcommon", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l1", ",", " ", "l3", ",", " ", "l2", ",", " ", "l4"}], "}"}],
        ",", " ", 
       RowBox[{"{", 
        RowBox[{"lb1", ",", " ", "lb3", ",", " ", "lb2", ",", " ", "lb4"}], 
        "}"}], ",", " ", "p", ",", " ", "\"\<grav\>\"", ",", " ", 
       "\"\<poles\>\""}], "]"}], " ", "/.", " ", 
     RowBox[{"p", " ", "\[Rule]", " ", "1.3"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"temp2", " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"analt3num", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
          "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
          "}"}], ",", " ", "p", ",", " ", "\"\<grav\>\""}], "]"}], ")"}], " ",
       "/", " ", 
      RowBox[{"Times", "@@", 
       RowBox[{"analt3den", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
          "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
          "}"}], ",", "p", ",", " ", "\"\<grav\>\""}], "]"}]}]}], "/.", " ", 
     RowBox[{"p", " ", "\[Rule]", " ", "1.3"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{"Flatten", "[", "temp1", "]"}], "]"}], " ", "-", " ", 
     RowBox[{"Sort", "[", 
      RowBox[{"Flatten", "[", "temp2", "]"}], "]"}]}], " ", "//", "Chop"}], 
   " ", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "For"}], " ", "Yang", " ", 
     RowBox[{"Mills", " ", "**"}]}], "*****)"}], "\[IndentingNewLine]", 
   RowBox[{"temp1", " ", "=", 
    RowBox[{
     RowBox[{"fourpointintegcommon", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l1", ",", " ", "l3", ",", " ", "l2", ",", " ", "l4"}], "}"}],
        ",", " ", 
       RowBox[{"{", 
        RowBox[{"lb1", ",", " ", "lb3", ",", " ", "lb2", ",", " ", "lb4"}], 
        "}"}], ",", " ", "p", ",", " ", "\"\<glue\>\"", ",", " ", 
       "\"\<poles\>\""}], "]"}], " ", "/.", " ", 
     RowBox[{"p", " ", "\[Rule]", " ", "1.3"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"temp2", " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"analt3num", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
          "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
          "}"}], ",", " ", "p", ",", " ", "\"\<glue\>\""}], "]"}], ")"}], " ",
       "/", " ", 
      RowBox[{"Times", "@@", 
       RowBox[{"analt3den", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
          "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
          "}"}], ",", "p", ",", " ", "\"\<glue\>\""}], "]"}]}]}], "/.", " ", 
     RowBox[{"p", " ", "\[Rule]", " ", "1.3"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{"Flatten", "[", "temp1", "]"}], "]"}], " ", "-", " ", 
     RowBox[{"Sort", "[", 
      RowBox[{"Flatten", "[", "temp2", "]"}], "]"}]}], " ", "//", "Chop", 
    " "}]}]}]], "Input",
 CellChangeTimes->{{3.536399608445922*^9, 3.536399674255247*^9}, {
   3.536399751673134*^9, 3.536399803630322*^9}, 3.536399937180893*^9, {
   3.5368104447067556`*^9, 3.5368104505723658`*^9}, {3.5368106262754745`*^9, 
   3.5368106685359488`*^9}, {3.5369371115106096`*^9, 3.536937114823799*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.19265194053481288`"}], "+", 
    RowBox[{"0.14549971936025624`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.3862863159158354`"}], "+", 
    RowBox[{"6.023345903769368`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.5261154893441954`"}], "+", 
    RowBox[{"0.6697309705899953`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.20773056017897856`"}], "-", 
    RowBox[{"0.1133757470114373`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.536399674837633*^9, {3.536399763113566*^9, 3.536399804107199*^9}, {
   3.536399931148713*^9, 3.53639993819629*^9}, 3.536400577401698*^9, {
   3.536400707852643*^9, 3.536400711500808*^9}, {3.536400764925615*^9, 
   3.536400800917572*^9}, 3.53640266439471*^9, 3.536402725233389*^9, {
   3.536403034842153*^9, 3.536403038127833*^9}, 3.536403151217271*^9, 
   3.536403329565614*^9, {3.53640377734953*^9, 3.536403796810582*^9}, 
   3.536403851999471*^9, {3.536404038166153*^9, 3.536404039513576*^9}, 
   3.5364482271595783`*^9, 3.536475071390312*^9, 3.536485470696437*^9, 
   3.536619475475182*^9, 3.536655783842192*^9, 3.536790879140825*^9, 
   3.5367909457997417`*^9, 3.5368104288571277`*^9, 3.536810459277181*^9, 
   3.5368106693783503`*^9, 3.5369371157758536`*^9, 3.5369767453909044`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.19265194053481266`"}], "+", 
      RowBox[{"0.14549971936025602`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1.3862863159158372`"}], "+", 
      RowBox[{"6.023345903769365`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.5261154893441956`"}], "+", 
      RowBox[{"0.6697309705899934`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.20773056017897862`"}], "-", 
      RowBox[{"0.11337574701143739`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.536399674837633*^9, {3.536399763113566*^9, 3.536399804107199*^9}, {
   3.536399931148713*^9, 3.53639993819629*^9}, 3.536400577401698*^9, {
   3.536400707852643*^9, 3.536400711500808*^9}, {3.536400764925615*^9, 
   3.536400800917572*^9}, 3.53640266439471*^9, 3.536402725233389*^9, {
   3.536403034842153*^9, 3.536403038127833*^9}, 3.536403151217271*^9, 
   3.536403329565614*^9, {3.53640377734953*^9, 3.536403796810582*^9}, 
   3.536403851999471*^9, {3.536404038166153*^9, 3.536404039513576*^9}, 
   3.5364482271595783`*^9, 3.536475071390312*^9, 3.536485470696437*^9, 
   3.536619475475182*^9, 3.536655783842192*^9, 3.536790879140825*^9, 
   3.5367909457997417`*^9, 3.5368104288571277`*^9, 3.536810459277181*^9, 
   3.5368106693783503`*^9, 3.5369371157758536`*^9, 3.536976745396905*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.536399674837633*^9, {3.536399763113566*^9, 3.536399804107199*^9}, {
   3.536399931148713*^9, 3.53639993819629*^9}, 3.536400577401698*^9, {
   3.536400707852643*^9, 3.536400711500808*^9}, {3.536400764925615*^9, 
   3.536400800917572*^9}, 3.53640266439471*^9, 3.536402725233389*^9, {
   3.536403034842153*^9, 3.536403038127833*^9}, 3.536403151217271*^9, 
   3.536403329565614*^9, {3.53640377734953*^9, 3.536403796810582*^9}, 
   3.536403851999471*^9, {3.536404038166153*^9, 3.536404039513576*^9}, 
   3.5364482271595783`*^9, 3.536475071390312*^9, 3.536485470696437*^9, 
   3.536619475475182*^9, 3.536655783842192*^9, 3.536790879140825*^9, 
   3.5367909457997417`*^9, 3.5368104288571277`*^9, 3.536810459277181*^9, 
   3.5368106693783503`*^9, 3.5369371157758536`*^9, 3.536976745398905*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.3778914618383651`"}], "+", 
    RowBox[{"0.0021873411423737597`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.7930932370564412`"}], "+", 
    RowBox[{"0.6640046580794352`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.41563861910302613`"}], "-", 
    RowBox[{"0.11132782833091412`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.12934910439661193`"}], "-", 
    RowBox[{"0.18632485532982362`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.536399674837633*^9, {3.536399763113566*^9, 3.536399804107199*^9}, {
   3.536399931148713*^9, 3.53639993819629*^9}, 3.536400577401698*^9, {
   3.536400707852643*^9, 3.536400711500808*^9}, {3.536400764925615*^9, 
   3.536400800917572*^9}, 3.53640266439471*^9, 3.536402725233389*^9, {
   3.536403034842153*^9, 3.536403038127833*^9}, 3.536403151217271*^9, 
   3.536403329565614*^9, {3.53640377734953*^9, 3.536403796810582*^9}, 
   3.536403851999471*^9, {3.536404038166153*^9, 3.536404039513576*^9}, 
   3.5364482271595783`*^9, 3.536475071390312*^9, 3.536485470696437*^9, 
   3.536619475475182*^9, 3.536655783842192*^9, 3.536790879140825*^9, 
   3.5367909457997417`*^9, 3.5368104288571277`*^9, 3.536810459277181*^9, 
   3.5368106693783503`*^9, 3.5369371157758536`*^9, 3.5369767454119053`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.3778914618383648`"}], "+", 
      RowBox[{"0.0021873411423738265`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1.7930932370564419`"}], "+", 
      RowBox[{"0.6640046580794349`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.41563861910302574`"}], "-", 
      RowBox[{"0.11132782833091436`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.12934910439661199`"}], "-", 
      RowBox[{"0.1863248553298238`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.536399674837633*^9, {3.536399763113566*^9, 3.536399804107199*^9}, {
   3.536399931148713*^9, 3.53639993819629*^9}, 3.536400577401698*^9, {
   3.536400707852643*^9, 3.536400711500808*^9}, {3.536400764925615*^9, 
   3.536400800917572*^9}, 3.53640266439471*^9, 3.536402725233389*^9, {
   3.536403034842153*^9, 3.536403038127833*^9}, 3.536403151217271*^9, 
   3.536403329565614*^9, {3.53640377734953*^9, 3.536403796810582*^9}, 
   3.536403851999471*^9, {3.536404038166153*^9, 3.536404039513576*^9}, 
   3.5364482271595783`*^9, 3.536475071390312*^9, 3.536485470696437*^9, 
   3.536619475475182*^9, 3.536655783842192*^9, 3.536790879140825*^9, 
   3.5367909457997417`*^9, 3.5368104288571277`*^9, 3.536810459277181*^9, 
   3.5368106693783503`*^9, 3.5369371157758536`*^9, 3.536976745425906*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.536399674837633*^9, {3.536399763113566*^9, 3.536399804107199*^9}, {
   3.536399931148713*^9, 3.53639993819629*^9}, 3.536400577401698*^9, {
   3.536400707852643*^9, 3.536400711500808*^9}, {3.536400764925615*^9, 
   3.536400800917572*^9}, 3.53640266439471*^9, 3.536402725233389*^9, {
   3.536403034842153*^9, 3.536403038127833*^9}, 3.536403151217271*^9, 
   3.536403329565614*^9, {3.53640377734953*^9, 3.536403796810582*^9}, 
   3.536403851999471*^9, {3.536404038166153*^9, 3.536404039513576*^9}, 
   3.5364482271595783`*^9, 3.536475071390312*^9, 3.536485470696437*^9, 
   3.536619475475182*^9, 3.536655783842192*^9, 3.536790879140825*^9, 
   3.5367909457997417`*^9, 3.5368104288571277`*^9, 3.536810459277181*^9, 
   3.5368106693783503`*^9, 3.5369371157758536`*^9, 3.536976745429907*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", " ", "The"}], " ",
     "integrands", " ", "all", " ", 
    RowBox[{"work", ".", " ", "We"}], " ", "now", " ", "move", " ", "to", " ",
     "check", " ", "the", " ", 
    RowBox[{"residues", ".", " ", "glue1res"}], " ", "is", " ", "what", " ", 
    "is", " ", "called", " ", "T_", 
    RowBox[{"{", 
     RowBox[{"s_", "1"}], "}"}], " ", "in", " ", "the", " ", 
    RowBox[{"paper", ".", " ", "glue1propres"}], " ", "is", " ", "what", " ", 
    "is", " ", "called", " ", "T_", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s_", "3"}], "}"}], ".", " ", "glue3res"}], " ", "is", " ", 
    "what", " ", "is", " ", "called", " ", "T_", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", "1"}], "}"}], ".", " ", "glue3prop3res"}], " ", "is", " ",
     "what", " ", "is", " ", "called", " ", "T_", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", "3"}], "}"}], "."}]}], "***********)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"glue1res", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l1_", ",", " ", "l2_", ",", " ", "l3_", ",", " ", "l4_"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"lb1_", ",", " ", "lb2_", ",", " ", "lb3_", ",", " ", "lb4_"}],
        "}"}]}], "]"}], " ", ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"More", " ", "precisely"}], ",", " ", 
      RowBox[{
      "this", " ", "gives", " ", "the", " ", "answer", " ", "not", " ", "the",
        " ", 
       RowBox[{"residue", ".", " ", "The"}], " ", "2", " ", "\[Pi]", " ", "I",
        " ", "is", " ", "already", " ", "accounted", " ", "for"}]}], " ", 
     "*)"}], 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4", ",", "  ", 
        "Ep"}], "}"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4"}], 
         "}"}], " ", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
         RowBox[{"MapThread", "[", 
          RowBox[{"Dot\[Lambda]m", ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
              "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{
              "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
              "}"}]}], "}"}]}], "]"}]}]}], ";", " ", 
       RowBox[{"Ep", " ", "=", " ", 
        RowBox[{"(", 
         RowBox[{
         "nk1", " ", "+", " ", "nk2", " ", "+", " ", "nk3", " ", "+", " ", 
          "nk4"}], ")"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"**", "**", "**", "**", "**", "**"}], "*", " ", "Expression",
          " ", "starts", " ", 
         RowBox[{"here", " ", "**", "**", "**", "**"}]}], "******)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "4"}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "nk3", "  ", "-", " ", "nk4", " ", "-", " ", "nk1", " ", "-", " ", 
           "nk2"}], ")"}], " ", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nk3", " ", "nk4", " ", "nk1"}], " ", ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "nk3", " ", "+", " ", "nk4", " ", "-", " ", "nk1", " ", "-", " ", 
             "nk2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "nk1", " ", "+", " ", "nk2", " ", "+", " ", "nk3", " ", "+", " ", 
             "nk4"}], ")"}]}], ")"}]}], "   ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l4", ",", " ", "lb3"}], "]"}], 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l2", ",", " ", "lb1"}], "]"}], 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l2", ",", " ", "lb3"}], "]"}], " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{"Dot\[Lambda]", "[", 
             RowBox[{"l4", ",", " ", "l2"}], "]"}], " ", ")"}], "/", 
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"l1", ",", " ", "l2"}], "]"}]}]}], ")"}]}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"glue1propres", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l1_", ",", " ", "l2_", ",", " ", "l3_", ",", " ", "l4_"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"lb1_", ",", " ", "lb2_", ",", " ", "lb3_", ",", " ", "lb4_"}],
        "}"}]}], "]"}], " ", ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4", ",", "  ", 
        "p", ",", "k1", ",", " ", "k2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"k1", " ", "=", " ", 
        RowBox[{"compose", "[", 
         RowBox[{"l1", ",", " ", "lb1"}], "]"}]}], ";", " ", 
       RowBox[{"k2", " ", "=", " ", 
        RowBox[{"compose", "[", 
         RowBox[{"l2", ",", " ", "lb2"}], "]"}]}], ";", " ", 
       RowBox[{"p", " ", "=", " ", 
        RowBox[{"I", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"Dotp", "[", 
           RowBox[{
            RowBox[{"k1", " ", "+", " ", "k2"}], ",", " ", 
            RowBox[{"k1", " ", "+", " ", "k2"}]}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4"}], 
         "}"}], " ", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
         RowBox[{"MapThread", "[", 
          RowBox[{"Dot\[Lambda]m", ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
              "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{
              "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
              "}"}]}], "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"**", "**", "**", "**", "**", "**"}], "*", " ", "Expression",
          " ", "starts", " ", 
         RowBox[{"here", " ", "**", "**", "**", "**"}]}], "******)"}], 
       "\[IndentingNewLine]", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"I", " ", "p"}], " ", "+", " ", "nk2", "  ", "-", " ", 
           "nk1"}], ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{"nk1", "  ", "+", " ", 
          RowBox[{"I", " ", "p"}], " ", "-", " ", "nk2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"I", " ", "p"}], " ", "+", " ", "nk3", "  ", "-", " ", 
          "nk4"}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nk4", "+", " ", 
           RowBox[{"I", " ", "p"}], " ", "-", " ", "nk3"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", "*", 
           RowBox[{"(", 
            RowBox[{"nk1", " ", "nk2", " ", "nk3", " ", "nk4"}], " ", ")"}], "  ",
            
           RowBox[{"(", 
            RowBox[{"2", " ", "p"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"nk1", " ", "+", " ", "nk2", " ", "+", " ", 
             RowBox[{"I", " ", "p"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", " ", "I"}], " ", "p"}], " ", "+", "  ", 
             RowBox[{"(", 
              RowBox[{"nk3", " ", "+", " ", "nk4"}], ")"}]}], ")"}]}], 
          ")"}]}], " ", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"(*", 
          RowBox[{
          "This", " ", "is", " ", "the", " ", "expression", " ", "for", " ", 
           "positive", " ", "hint"}], " ", "*)"}], 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Dot\[Lambda]", "[", 
                RowBox[{"lb1", ",", " ", "lb2"}], "]"}], " ", 
               RowBox[{"Dot\[Lambda]", "[", 
                RowBox[{"l4", ",", " ", "l2"}], "]"}]}], " ", "+", " ", 
              RowBox[{"I", " ", 
               RowBox[{"(", 
                RowBox[{"nk1", " ", "+", " ", "nk2", " ", "+", " ", 
                 RowBox[{"I", " ", "p"}]}], ")"}], " ", 
               RowBox[{"Dot\[Lambda]m", "[", 
                RowBox[{"lb1", ",", " ", "l4"}], "]"}]}]}], ")"}], "^", 
            RowBox[{"(", "3", " ", ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"lb1", ",", " ", "lb2"}], "]"}], 
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"l4", ",", " ", "l3"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Dot\[Lambda]", "[", 
                 RowBox[{"lb2", ",", " ", "lb1"}], "]"}], " ", 
                RowBox[{"Dot\[Lambda]", "[", 
                 RowBox[{"l1", ",", " ", "l3"}], "]"}]}], " ", "-", " ", 
               RowBox[{"I", " ", 
                RowBox[{"(", 
                 RowBox[{"nk1", " ", "+", " ", "nk2", " ", "+", " ", 
                  RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                RowBox[{"Dot\[Lambda]m", "[", 
                 RowBox[{"l3", ",", " ", "lb2"}], "]"}]}]}], ")"}]}], " ", 
            ")"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Now", ",", " ", 
            RowBox[{
            "this", " ", "is", " ", "the", " ", "expression", " ", "for", " ",
              "negative", " ", "hint"}]}], " ", "*)"}], "\[IndentingNewLine]",
           
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Dot\[Lambda]", "[", 
                RowBox[{"lb3", ",", " ", "lb1"}], "]"}], " ", 
               RowBox[{"Dot\[Lambda]", "[", 
                RowBox[{"l2", ",", " ", "l1"}], "]"}]}], " ", "+", " ", 
              RowBox[{"I", " ", 
               RowBox[{"(", 
                RowBox[{"nk1", " ", "+", " ", "nk2", " ", "+", " ", 
                 RowBox[{"I", " ", "p"}]}], ")"}], " ", 
               RowBox[{"Dot\[Lambda]m", "[", 
                RowBox[{"lb3", ",", " ", "l2"}], "]"}]}]}], ")"}], "^", 
            RowBox[{"(", "3", " ", ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"l1", ",", " ", "l2"}], "]"}], " ", 
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"lb3", ",", " ", "lb4"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Dot\[Lambda]", "[", 
                 RowBox[{"l1", ",", " ", "l2"}], "]"}], " ", 
                RowBox[{"Dot\[Lambda]", "[", 
                 RowBox[{"lb4", ",", " ", "lb2"}], "]"}]}], " ", "+", " ", 
               RowBox[{"I", " ", 
                RowBox[{"(", 
                 RowBox[{"nk1", " ", "+", " ", "nk2", " ", "+", " ", 
                  RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                RowBox[{"Dot\[Lambda]m", "[", 
                 RowBox[{"lb4", ",", " ", "l1"}], "]"}]}]}], ")"}]}], " ", 
            ")"}]}]}], "}"}]}]}]}], "\[IndentingNewLine]", " ", "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"glue3res", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l1_", ",", " ", "l2_", ",", " ", "l3_", ",", " ", "l4_"}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"lb1_", ",", " ", "lb2_", ",", " ", "lb3_", ",", " ", "lb4_"}],
        "}"}]}], "]"}], " ", ":=", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4", ",", "nk1", ",", 
        " ", "nk2", ",", " ", "nk3", ",", " ", "nk4", ",", "  ", "Ep", ",", 
        " ", "\[Alpha]1", ",", " ", "\[Alpha]2", ",", " ", "\[Alpha]3", ",", 
        " ", "\[Alpha]4", ",", " ", "wsols", ",", "w", ",", " ", "l1w", ",", 
        " ", "l3w", ",", " ", "lb2w", ",", "lb4w", ",", " ", "e1", ",", " ", 
        "e2", ",", " ", "e3", ",", " ", "e4", ",", "intmat", ",", "lint", ",",
         " ", "lbint", ",", "count", ",", " ", "l2w", ",", " ", "l4w", ",", 
        " ", "lb1w", ",", " ", "lb3w", ",", " ", "prefac", ",", " ", "exp", 
        ",", "p"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4"}], 
         "}"}], " ", "=", " ", 
        RowBox[{"MapThread", "[", 
         RowBox[{"compose", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
             "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
             "}"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4"}], 
         "}"}], " ", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], "/", "2"}], ")"}], 
         RowBox[{"MapThread", "[", 
          RowBox[{"Dot\[Lambda]m", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
              "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{
              "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
              "}"}]}], "}"}]}], "]"}]}]}], ";", "  ", 
       RowBox[{"Ep", " ", "=", " ", 
        RowBox[{"(", 
         RowBox[{
         "nk1", " ", "+", " ", "nk2", " ", "+", " ", "nk3", " ", "+", " ", 
          "nk4"}], ")"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"e1", ",", " ", "e2", ",", " ", "e3", ",", " ", "e4"}], 
         "}"}], "  ", "=", " ", 
        RowBox[{"MapThread", "[", 
         RowBox[{"pol", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}], ",", "1", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
             "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
             "}"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Alpha]1", " ", "=", " ", 
        RowBox[{"I", " ", "nk1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"p", " ", "=", " ", 
        RowBox[{"I", " ", 
         RowBox[{"(", 
          RowBox[{"nk1", " ", "+", " ", "nk3"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Alpha]2", ",", " ", "\[Alpha]3", ",", " ", "\[Alpha]4"}], 
         "}"}], " ", "=", " ", 
        RowBox[{
         RowBox[{"Inverse", "[", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"e2", ",", "e3", ",", "e4"}], "}"}], "]"}], "]"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]1"}], " ", "e1"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"count", " ", "=", " ", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"wsols", "[", "m_", "]"}], "  ", ":=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Alpha]1", " ", 
              RowBox[{"Dotp", "[", 
               RowBox[{"e1", ",", " ", "k3"}], "]"}]}], " ", "+", " ", 
             RowBox[{"\[Alpha]3", " ", 
              RowBox[{"Dotp", "[", 
               RowBox[{"e3", ",", " ", "k1"}], "]"}]}]}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "\[Alpha]1", " ", "\[Alpha]3", " ", 
            RowBox[{"Dotp", "[", 
             RowBox[{"e1", ",", " ", "e3"}], "]"}]}], ")"}]}], " ", "+", " ", 
         
         RowBox[{"m", " ", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Alpha]1", " ", 
                 RowBox[{"Dotp", "[", 
                  RowBox[{"e1", ",", " ", "k3"}], "]"}]}], " ", "+", " ", 
                RowBox[{"\[Alpha]3", " ", 
                 RowBox[{"Dotp", "[", 
                  RowBox[{"e3", ",", " ", "k1"}], "]"}]}]}], ")"}], "^", 
              "2"}], " ", "-", " ", 
             RowBox[{"2", " ", "\[Alpha]1", " ", "\[Alpha]3", " ", 
              RowBox[{"Dotp", "[", 
               RowBox[{"e1", ",", " ", "e3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p", "^", "2"}], " ", "+", " ", 
                RowBox[{"Dotp", "[", 
                 RowBox[{
                  RowBox[{"k1", " ", "+", " ", "k3"}], ",", " ", 
                  RowBox[{"k1", " ", "+", " ", "k3"}]}], "]"}]}], ")"}]}]}], 
            "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "\[Alpha]1", " ", "\[Alpha]3", " ", 
             RowBox[{"Dotp", "[", 
              RowBox[{"e1", ",", " ", "e3"}], "]"}]}], ")"}]}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"w", " ", "=", " ", 
           RowBox[{"wsols", "[", "mchoice", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"l1w", " ", "=", " ", 
           RowBox[{"l1", " ", "+", " ", 
            RowBox[{"\[Alpha]1", " ", "w", " ", 
             RowBox[{
              RowBox[{"dagger", "[", "lb1", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"I", " ", "nk1"}], ")"}]}]}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"l3w", " ", "=", " ", 
           RowBox[{"l3", " ", "+", " ", 
            RowBox[{"\[Alpha]3", " ", "w", " ", 
             RowBox[{
              RowBox[{"dagger", "[", "lb3", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"I", " ", "nk3"}], ")"}]}]}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"lb1w", " ", "=", " ", "lb1"}], ";", "\[IndentingNewLine]", 
          
          RowBox[{"lb3w", " ", "=", " ", "lb3"}], ";", "\[IndentingNewLine]", 
          
          RowBox[{"lb2w", " ", "=", " ", 
           RowBox[{"lb2", " ", "+", " ", 
            RowBox[{"\[Alpha]2", " ", "w", " ", 
             RowBox[{
              RowBox[{"dagger", "[", "l2", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"I", " ", "nk2"}], ")"}]}]}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"lb4w", " ", "=", " ", 
           RowBox[{"lb4", " ", "+", " ", 
            RowBox[{"\[Alpha]4", " ", "w", " ", 
             RowBox[{
              RowBox[{"dagger", "[", "l4", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"I", " ", "nk4"}], ")"}]}]}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"l2w", " ", "=", " ", "l2"}], ";", "\[IndentingNewLine]", 
          RowBox[{"l4w", " ", "=", " ", "l4"}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"**", "**", "**", "**", "**", "**"}], "*", " ", 
            "Expression", " ", "starts", " ", 
            RowBox[{"here", " ", "**", "**", "**", "**"}]}], "******)"}], 
          "\[IndentingNewLine]", "  ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"wsols", "[", 
              RowBox[{"-", "mchoice"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"wsols", "[", "mchoice", "]"}], " ", "-", " ", 
               RowBox[{"wsols", "[", 
                RowBox[{"-", "mchoice"}], "]"}]}], ")"}]}], ")"}], " ", 
           "\[IndentingNewLine]", 
           FractionBox[
            RowBox[{"-", "I"}], 
            RowBox[{"2", 
             RowBox[{"(", " ", 
              RowBox[{"nk2", "  ", "nk4"}], " ", ")"}], " "}]], 
           RowBox[{
            RowBox[{"(", "\[IndentingNewLine]", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
               "nk4", "  ", "-", " ", "nk2", " ", "+", "nk1", " ", "+", " ", 
                "nk3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
               "nk2", " ", "-", " ", "nk4", " ", "+", " ", "nk1", " ", "+", 
                " ", "nk3"}], ")"}], " ", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Dot\[Lambda]", "[", 
                  RowBox[{"l2", ",", " ", "l4"}], "]"}], ")"}], "^", "3"}], 
               "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", " ", 
                  RowBox[{"Dot\[Lambda]", "[", 
                   RowBox[{"l2", ",", " ", "l3w"}], "]"}], " ", ")"}], 
                 RowBox[{"(", 
                  RowBox[{"Dot\[Lambda]", "[", 
                   RowBox[{"l4", ",", " ", "l1w"}], "]"}], " ", ")"}]}], 
                ")"}]}]}], "\[IndentingNewLine]", ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Dot\[Lambda]", "[", 
                RowBox[{"l1", ",", " ", "l3"}], "]"}], "   ", 
               RowBox[{"(", 
                RowBox[{
                "nk2", " ", "+", " ", "nk4", " ", "+", " ", "nk1", " ", "+", 
                 " ", "nk3"}], ")"}]}], " ", ")"}], ")"}]}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"mchoice", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", " ", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"glue3propres", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l1_", ",", " ", "l2_", ",", " ", "l3_", ",", " ", "l4_"}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"lb1_", ",", " ", "lb2_", ",", " ", "lb3_", ",", " ", "lb4_"}],
        "}"}]}], "]"}], " ", ":=", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4", ",", "nk1", ",", 
        " ", "nk2", ",", " ", "nk3", ",", " ", "nk4", ",", "   ", "prefac", 
        ",", " ", "exp", ",", "p"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4"}], 
         "}"}], " ", "=", " ", 
        RowBox[{"MapThread", "[", 
         RowBox[{"compose", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
             "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
             "}"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4"}], 
         "}"}], " ", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], "/", "2"}], ")"}], 
         RowBox[{"MapThread", "[", 
          RowBox[{"Dot\[Lambda]m", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
              "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{
              "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
              "}"}]}], "}"}]}], "]"}]}]}], ";", "  ", 
       RowBox[{"Ep", " ", "=", " ", 
        RowBox[{"(", 
         RowBox[{
         "nk1", " ", "+", " ", "nk2", " ", "+", " ", "nk3", " ", "+", " ", 
          "nk4"}], ")"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"p", " ", "=", " ", 
        RowBox[{"I", " ", 
         RowBox[{"norm", "[", 
          RowBox[{"k1", " ", "+", " ", "k3"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"**", "**", "**", "**", "**", "**"}], "*", " ", "Expression",
          " ", "starts", " ", 
         RowBox[{"here", " ", "**", "**", "**", "**"}]}], "******)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "The", " ", "part", " ", "below", " ", "is", " ", "the", " ", 
         "common", " ", "factor"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        FractionBox[
         RowBox[{"-", "1", " "}], 
         RowBox[{"8", 
          RowBox[{"(", 
           RowBox[{"nk1", " ", "nk2", " ", "nk3", " ", "nk4"}], " ", ")"}], 
          " "}]], " ", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "p", " ", 
           RowBox[{"(", 
            RowBox[{"nk1", " ", "+", " ", "nk3", " ", "+", " ", 
             RowBox[{"I", " ", "p"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"nk2", " ", "+", " ", "nk4", " ", "-", " ", 
             RowBox[{"I", " ", "p"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"nk1", " ", "+", " ", "nk3", " ", "-", " ", 
             RowBox[{"I", " ", "p"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"nk2", " ", "+", " ", "nk4", " ", "+", " ", 
             RowBox[{"I", " ", "p"}]}], ")"}]}], ")"}]}], 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "This", " ", "is", " ", "the", " ", "expression", " ", "for", " ", 
           "negative", " ", "hint"}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nk1", " ", "+", " ", 
             RowBox[{"I", " ", "p"}], " ", "-", " ", "nk3"}], ")"}], "  ", 
           RowBox[{"(", 
            RowBox[{"nk3", " ", "-", " ", "nk1", " ", "+", " ", 
             RowBox[{"I", " ", "p"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"nk1", " ", "+", " ", "nk3", " ", "-", " ", 
             RowBox[{"I", " ", "p"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"nk4", " ", "+", " ", 
             RowBox[{"I", " ", "p"}], " ", "-", " ", "nk2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"nk2", " ", "-", " ", "nk4", " ", "+", " ", 
             RowBox[{"I", " ", "p"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"nk2", " ", "+", " ", "nk4", " ", "+", " ", 
             RowBox[{"I", " ", "p"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Dot\[Lambda]", "[", 
                RowBox[{"lb1", ",", " ", "lb3"}], "]"}], " ", 
               RowBox[{"Dot\[Lambda]", "[", 
                RowBox[{"l2", ",", " ", "l4"}], "]"}]}], ")"}], "^", "3"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Dot\[Lambda]", "[", 
                  RowBox[{"lb1", ",", " ", "lb3"}], "]"}], " ", 
                 RowBox[{"Dot\[Lambda]", "[", 
                  RowBox[{"l2", ",", " ", "l3"}], "]"}]}], " ", "+", " ", 
                RowBox[{"I", " ", 
                 RowBox[{"(", 
                  RowBox[{"nk1", " ", "+", " ", "nk3", " ", "+", " ", 
                   RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                 RowBox[{"Dot\[Lambda]m", "[", 
                  RowBox[{"lb1", ",", " ", "l2"}], "]"}]}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Dot\[Lambda]", "[", 
                  RowBox[{"lb3", ",", " ", "lb1"}], "]"}], " ", 
                 RowBox[{"Dot\[Lambda]", "[", 
                  RowBox[{"l4", ",", " ", "l1"}], "]"}]}], " ", "+", " ", 
                RowBox[{"I", " ", 
                 RowBox[{"(", 
                  RowBox[{"nk3", " ", "+", " ", "nk1", " ", "+", " ", 
                   RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                 RowBox[{"Dot\[Lambda]m", "[", 
                  RowBox[{"lb3", ",", " ", "l4"}], "]"}]}]}], ")"}]}], 
             ")"}]}]}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Now", ",", " ", 
            RowBox[{
            "this", " ", "is", " ", "the", " ", "expression", " ", "for", " ",
              "positive", " ", "hint"}]}], " ", "*)"}], "\[IndentingNewLine]",
           
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nk1", " ", "+", " ", "nk3", " ", "+", " ", 
             RowBox[{"I", " ", "p"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"nk2", " ", "+", " ", "nk4", " ", "-", " ", 
             RowBox[{"I", " ", "p"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"lb1", ",", " ", "lb3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Dot\[Lambda]", "[", 
                 RowBox[{"lb3", ",", " ", "lb2"}], "]"}], " ", 
                RowBox[{"Dot\[Lambda]", "[", 
                 RowBox[{"l4", ",", " ", "l2"}], "]"}]}], " ", "+", " ", 
               RowBox[{"I", " ", 
                RowBox[{"(", 
                 RowBox[{"nk2", " ", "+", " ", "nk4", " ", "-", " ", 
                  RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                RowBox[{"Dot\[Lambda]m", "[", 
                 RowBox[{"lb3", ",", " ", "l4"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"l2", ",", " ", "l4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Dot\[Lambda]", "[", 
                 RowBox[{"lb1", ",", " ", "lb4"}], "]"}], "  ", 
                RowBox[{"Dot\[Lambda]", "[", 
                 RowBox[{"l2", ",", " ", "l4"}], "]"}]}], "+", " ", 
               RowBox[{"I", " ", 
                RowBox[{"(", 
                 RowBox[{"nk2", " ", "+", " ", "nk4", " ", "-", " ", 
                  RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                RowBox[{"Dot\[Lambda]m", "[", 
                 RowBox[{"lb1", ",", " ", "l2"}], "]"}]}]}], ")"}]}], " ", 
            ")"}]}]}], "}"}]}]}]}], "\[IndentingNewLine]", " ", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.536448280127608*^9, 3.5364482979486275`*^9}, {
   3.5368121025689015`*^9, 3.5368121030279284`*^9}, 3.536812228168963*^9, {
   3.5368122643252573`*^9, 3.536812281178596*^9}, {3.5368137566360273`*^9, 
   3.5368137572756286`*^9}, {3.536935932362166*^9, 3.5369359381194954`*^9}, {
   3.536937149021755*^9, 3.5369371874929557`*^9}, {3.536937951120632*^9, 
   3.536937956874962*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", " ", "Checks"}], " ", "that", " ", 
    "these", " ", "residues", " ", "reproduce", " ", "the", " ", "answer", 
    " ", "that", " ", "M4pt", " ", 
    RowBox[{"(", 
     RowBox[{
     "which", " ", "implements", " ", "the", " ", "general", " ", "formula"}],
      ")"}], " ", 
    RowBox[{"produces", "**", "**", "**"}]}], "******)"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ans", " ", "=", " ", 
     RowBox[{"Chop", "[", 
      RowBox[{"M4pt", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h1", ",", " ", "h2", ",", " ", "h3", ",", " ", "h4"}], 
         "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
         "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
         "}"}], ",", " ", "\"\<glue\>\""}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<**************** (12)(34) Partition ************\>\"", 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<**** Pole at i(|k1| + |k2|) for both values of w****\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"temp1", " ", "=", " ", 
    RowBox[{"Sort", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"glue1res", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"glue1res", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"lb2", ",", " ", "lb1", ",", " ", "lb4", ",", " ", "lb3"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l2", ",", " ", "l1", ",", " ", "l4", ",", " ", "l3"}], 
          "}"}]}], "]"}], ",", "0", ",", "0"}], "}"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"temp2", " ", "=", " ", 
    RowBox[{"Sort", "[", 
     RowBox[{"ans", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"temp1", " ", "-", " ", "temp2"}], " ", ",", "7"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<**** Pole at i(|k3| + |k4|) for both values of w****\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"temp1", " ", "=", " ", 
    RowBox[{"Sort", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"glue1res", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l3", ",", " ", "l4", ",", " ", "l1", ",", " ", "l2"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"lb3", ",", " ", "lb4", ",", " ", "lb1", ",", " ", "lb2"}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"glue1res", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"lb4", ",", " ", "lb3", ",", " ", "lb2", ",", " ", "lb1"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l4", ",", " ", "l3", ",", " ", "l2", ",", " ", "l1"}], 
          "}"}]}], "]"}], ",", "0", ",", "0"}], "}"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"temp2", " ", "=", " ", 
    RowBox[{"Sort", "[", 
     RowBox[{"ans", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"temp1", " ", "-", " ", "temp2"}], ",", " ", "7"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<***** Pole at i |k1 + k2| for both values of hint ****\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"temp1", " ", "=", " ", 
    RowBox[{"Sort", "[", 
     RowBox[{"ans", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"temp2", " ", "=", " ", 
    RowBox[{"Sort", "[", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"glue1propres", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
          "}"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"temp1", " ", "-", " ", "temp2"}], ",", "7"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<**************** (13)(24) Partition ************\>\"", 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<*** Pole at i(|k1| + |k3|) for both values of w ****\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"temp1", " ", "=", " ", 
    RowBox[{"Sort", "[", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"glue3res", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
          "}"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"temp2", " ", "=", " ", 
    RowBox[{"Sort", "[", 
     RowBox[{"ans", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "1"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"temp1", " ", "-", " ", "temp2"}], ",", "7"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<*** Pole at i(|k2| + |k4|) for both values of w ****\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"temp1", " ", "=", " ", 
    RowBox[{"Sort", "[", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"glue3res", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"lb2", ",", " ", "lb1", ",", " ", "lb4", ",", " ", "lb3"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l2", ",", " ", "l1", ",", " ", "l4", ",", " ", "l3"}], 
          "}"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"temp2", " ", "=", " ", 
    RowBox[{"Sort", "[", 
     RowBox[{"ans", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "2"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"temp1", " ", "-", " ", "temp2"}], ",", " ", "7"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<*** Pole at i(|k1 + k3|) for both values of hint ****\>\"", "]"}], 
   "\n", 
   RowBox[{"temp1", " ", "=", " ", 
    RowBox[{"Sort", "[", 
     RowBox[{"ans", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "3"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"temp2", " ", "=", " ", 
    RowBox[{"Sort", "[", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"glue3propres", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
          "}"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"temp1", " ", "-", " ", "temp2"}], ",", "7"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.5368121516625996`*^9, 3.5368121800228195`*^9}, {
  3.53681272963023*^9, 3.5368127303492713`*^9}, {3.5368128134708543`*^9, 
  3.53681290042472*^9}, {3.53681294260767*^9, 3.536812977326684*^9}, {
  3.536813015936516*^9, 3.536813178985261*^9}, {3.536813325183104*^9, 
  3.5368135014854217`*^9}, {3.536813799598503*^9, 3.536813818287336*^9}, {
  3.536813960169585*^9, 3.536814053223748*^9}, {3.536814115514658*^9, 
  3.5368141340630903`*^9}, {3.536814284650155*^9, 3.5368144290596085`*^9}, {
  3.536845464412907*^9, 3.536845512648192*^9}, {3.5369372133334336`*^9, 
  3.536937247597393*^9}, {3.536937999299388*^9, 3.536938006939825*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Partition No.\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Partition No.", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5368121740369473`*^9, 3.5368121903285465`*^9}, 
   3.5368122880222845`*^9, 3.5368127394168496`*^9, {3.5368128850486083`*^9, 
   3.53681290073672*^9}, {3.5368129721293445`*^9, 3.536812977896717*^9}, 
   3.536813033977137*^9, {3.536813110555273*^9, 3.536813138078333*^9}, 
   3.536813180795365*^9, 3.536813328930262*^9, {3.5368133634592314`*^9, 
   3.5368134111808558`*^9}, 3.536813502522481*^9, 3.53681382075214*^9, 
   3.53681405400375*^9, 3.5368141175582614`*^9, 3.5368141477287145`*^9, 
   3.5368143176442127`*^9, 3.5368143858319325`*^9, 3.536814431118812*^9, 
   3.536814527417781*^9, 3.5369372486654544`*^9, 3.536976745456908*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Partition No.\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Partition No.", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5368121740369473`*^9, 3.5368121903285465`*^9}, 
   3.5368122880222845`*^9, 3.5368127394168496`*^9, {3.5368128850486083`*^9, 
   3.53681290073672*^9}, {3.5368129721293445`*^9, 3.536812977896717*^9}, 
   3.536813033977137*^9, {3.536813110555273*^9, 3.536813138078333*^9}, 
   3.536813180795365*^9, 3.536813328930262*^9, {3.5368133634592314`*^9, 
   3.5368134111808558`*^9}, 3.536813502522481*^9, 3.53681382075214*^9, 
   3.53681405400375*^9, 3.5368141175582614`*^9, 3.5368141477287145`*^9, 
   3.5368143176442127`*^9, 3.5368143858319325`*^9, 3.536814431118812*^9, 
   3.536814527417781*^9, 3.5369372486654544`*^9, 3.5369767472600117`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Partition No.\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Partition No.", 3],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5368121740369473`*^9, 3.5368121903285465`*^9}, 
   3.5368122880222845`*^9, 3.5368127394168496`*^9, {3.5368128850486083`*^9, 
   3.53681290073672*^9}, {3.5368129721293445`*^9, 3.536812977896717*^9}, 
   3.536813033977137*^9, {3.536813110555273*^9, 3.536813138078333*^9}, 
   3.536813180795365*^9, 3.536813328930262*^9, {3.5368133634592314`*^9, 
   3.5368134111808558`*^9}, 3.536813502522481*^9, 3.53681382075214*^9, 
   3.53681405400375*^9, 3.5368141175582614`*^9, 3.5368141477287145`*^9, 
   3.5368143176442127`*^9, 3.5368143858319325`*^9, 3.536814431118812*^9, 
   3.536814527417781*^9, 3.5369372486654544`*^9, 3.5369767489331074`*^9}],

Cell[BoxData["\<\"**************** (12)(34) Partition ************\"\>"], \
"Print",
 CellChangeTimes->{{3.5368121740369473`*^9, 3.5368121903285465`*^9}, 
   3.5368122880222845`*^9, 3.5368127394168496`*^9, {3.5368128850486083`*^9, 
   3.53681290073672*^9}, {3.5368129721293445`*^9, 3.536812977896717*^9}, 
   3.536813033977137*^9, {3.536813110555273*^9, 3.536813138078333*^9}, 
   3.536813180795365*^9, 3.536813328930262*^9, {3.5368133634592314`*^9, 
   3.5368134111808558`*^9}, 3.536813502522481*^9, 3.53681382075214*^9, 
   3.53681405400375*^9, 3.5368141175582614`*^9, 3.5368141477287145`*^9, 
   3.5368143176442127`*^9, 3.5368143858319325`*^9, 3.536814431118812*^9, 
   3.536814527417781*^9, 3.5369372486654544`*^9, 3.5369767491021166`*^9}],

Cell[BoxData["\<\"**** Pole at i(|k1| + |k2|) for both values of w****\"\>"], \
"Print",
 CellChangeTimes->{{3.5368121740369473`*^9, 3.5368121903285465`*^9}, 
   3.5368122880222845`*^9, 3.5368127394168496`*^9, {3.5368128850486083`*^9, 
   3.53681290073672*^9}, {3.5368129721293445`*^9, 3.536812977896717*^9}, 
   3.536813033977137*^9, {3.536813110555273*^9, 3.536813138078333*^9}, 
   3.536813180795365*^9, 3.536813328930262*^9, {3.5368133634592314`*^9, 
   3.5368134111808558`*^9}, 3.536813502522481*^9, 3.53681382075214*^9, 
   3.53681405400375*^9, 3.5368141175582614`*^9, 3.5368141477287145`*^9, 
   3.5368143176442127`*^9, 3.5368143858319325`*^9, 3.536814431118812*^9, 
   3.536814527417781*^9, 3.5369372486654544`*^9, 3.536976749105117*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "20.3697925297088320605164145948475163188731071426013853330573`46.\
82636424487491"}], "-", 
    RowBox[{
    "17.4997865605153587690858107887460118443649054007563834366656`46.\
823013326830406", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "4.7097133493027679317584339167909641193168167955031072096817`47.\
04887598084817", "-", 
    RowBox[{
    "3.4849226401717092309335671062438367439502004854973332825266`46.\
96264831136174", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5368121742659607`*^9, 3.5368121905815606`*^9}, 
   3.5368122882562847`*^9, 3.536812739666864*^9, {3.5368128853036227`*^9, 
   3.536812900986321*^9}, {3.536812972393359*^9, 3.5368129781567316`*^9}, 
   3.536813034227152*^9, {3.5368131108132877`*^9, 3.536813138312333*^9}, 
   3.5368131810443788`*^9, 3.536813329186277*^9, {3.536813363694245*^9, 
   3.5368134114418707`*^9}, 3.536813502768495*^9, 3.5368138210017405`*^9, 
   3.5368140542533503`*^9, 3.536814117792262*^9, 3.536814147962715*^9, 
   3.536814317893813*^9, 3.536814386112733*^9, 3.5368144313840127`*^9, 
   3.5368145276517816`*^9, 3.536937252226658*^9, 3.5369767491071167`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "20.3697925297088320605164145948475163188731071423608021412085`43.\
72660175361797"}], "-", 
    RowBox[{
    "17.4997865605153587690858107887460118443649054006147544019257`43.\
626787411167165", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "4.7097133493027679317584339167909641193168167954209932774914`43.\
64227065914122", "-", 
    RowBox[{
    "3.4849226401717092309335671062438367439502004854632117192802`43.\
51305423294353", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5368121742659607`*^9, 3.5368121905815606`*^9}, 
   3.5368122882562847`*^9, 3.536812739666864*^9, {3.5368128853036227`*^9, 
   3.536812900986321*^9}, {3.536812972393359*^9, 3.5368129781567316`*^9}, 
   3.536813034227152*^9, {3.5368131108132877`*^9, 3.536813138312333*^9}, 
   3.5368131810443788`*^9, 3.536813329186277*^9, {3.536813363694245*^9, 
   3.5368134114418707`*^9}, 3.536813502768495*^9, 3.5368138210017405`*^9, 
   3.5368140542533503`*^9, 3.536814117792262*^9, 3.536814147962715*^9, 
   3.536814317893813*^9, 3.536814386112733*^9, 3.5368144313840127`*^9, 
   3.5368145276517816`*^9, 3.536937252226658*^9, 3.536976749108117*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``42.417270123976195", "+", 
    RowBox[{"0``42.38347833437408", " ", "\[ImaginaryI]"}]}], ",", "0", ",", 
   "0", ",", 
   RowBox[{"0``42.969105931345624", "+", 
    RowBox[{"0``42.97070688085138", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.5368121742659607`*^9, 3.5368121905815606`*^9}, 
   3.5368122882562847`*^9, 3.536812739666864*^9, {3.5368128853036227`*^9, 
   3.536812900986321*^9}, {3.536812972393359*^9, 3.5368129781567316`*^9}, 
   3.536813034227152*^9, {3.5368131108132877`*^9, 3.536813138312333*^9}, 
   3.5368131810443788`*^9, 3.536813329186277*^9, {3.536813363694245*^9, 
   3.5368134114418707`*^9}, 3.536813502768495*^9, 3.5368138210017405`*^9, 
   3.5368140542533503`*^9, 3.536814117792262*^9, 3.536814147962715*^9, 
   3.536814317893813*^9, 3.536814386112733*^9, 3.5368144313840127`*^9, 
   3.5368145276517816`*^9, 3.536937252226658*^9, 3.536976749110117*^9}],

Cell[BoxData["\<\"**** Pole at i(|k3| + |k4|) for both values of w****\"\>"], \
"Print",
 CellChangeTimes->{{3.5368121740369473`*^9, 3.5368121903285465`*^9}, 
   3.5368122880222845`*^9, 3.5368127394168496`*^9, {3.5368128850486083`*^9, 
   3.53681290073672*^9}, {3.5368129721293445`*^9, 3.536812977896717*^9}, 
   3.536813033977137*^9, {3.536813110555273*^9, 3.536813138078333*^9}, 
   3.536813180795365*^9, 3.536813328930262*^9, {3.5368133634592314`*^9, 
   3.5368134111808558`*^9}, 3.536813502522481*^9, 3.53681382075214*^9, 
   3.53681405400375*^9, 3.5368141175582614`*^9, 3.5368141477287145`*^9, 
   3.5368143176442127`*^9, 3.5368143858319325`*^9, 3.536814431118812*^9, 
   3.536814527417781*^9, 3.5369372486654544`*^9, 3.5369767491111174`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "0.2401006619852323975120140570697220605470066424975790146004`46.\
94580463707966"}], "+", 
    RowBox[{
    "0.3180672070059746028111008768004888876463140678245272611646`47.\
05425236801927", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "0.1829658664076892860556239612051405326365056272822542515513`46.\
96798961219868", "+", 
    RowBox[{
    "0.3820144281326337840344532573599503015788595592050379303209`47.\
23139728632203", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5368121742659607`*^9, 3.5368121905815606`*^9}, 
   3.5368122882562847`*^9, 3.536812739666864*^9, {3.5368128853036227`*^9, 
   3.536812900986321*^9}, {3.536812972393359*^9, 3.5368129781567316`*^9}, 
   3.536813034227152*^9, {3.5368131108132877`*^9, 3.536813138312333*^9}, 
   3.5368131810443788`*^9, 3.536813329186277*^9, {3.536813363694245*^9, 
   3.5368134114418707`*^9}, 3.536813502768495*^9, 3.5368138210017405`*^9, 
   3.5368140542533503`*^9, 3.536814117792262*^9, 3.536814147962715*^9, 
   3.536814317893813*^9, 3.536814386112733*^9, 3.5368144313840127`*^9, 
   3.5368145276517816`*^9, 3.536937252226658*^9, 3.5369767491121173`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "0.24010066198523239751201405703157577819`24.998326352397726"}], "+",
     
    RowBox[{
    "0.31806720700597460281110087675911195862`25.120434884979257", " ", 
     "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "0.18296586640768928605562396118503205162`25.110001357388654", "+", 
    RowBox[{
    "0.38201442813263378403445325735066397989`25.429613469477335", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5368121742659607`*^9, 3.5368121905815606`*^9}, 
   3.5368122882562847`*^9, 3.536812739666864*^9, {3.5368128853036227`*^9, 
   3.536812900986321*^9}, {3.536812972393359*^9, 3.5368129781567316`*^9}, 
   3.536813034227152*^9, {3.5368131108132877`*^9, 3.536813138312333*^9}, 
   3.5368131810443788`*^9, 3.536813329186277*^9, {3.536813363694245*^9, 
   3.5368134114418707`*^9}, 3.536813502768495*^9, 3.5368138210017405`*^9, 
   3.5368140542533503`*^9, 3.536814117792262*^9, 3.536814147962715*^9, 
   3.536814317893813*^9, 3.536814386112733*^9, 3.5368144313840127`*^9, 
   3.5368145276517816`*^9, 3.536937252226658*^9, 3.536976749113117*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``25.617932994939046", "+", 
    RowBox[{"0``25.61791598968672", " ", "\[ImaginaryI]"}]}], ",", "0", ",", 
   "0", ",", 
   RowBox[{"0``25.847631280846567", "+", 
    RowBox[{"0``25.847533703581185", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.5368121742659607`*^9, 3.5368121905815606`*^9}, 
   3.5368122882562847`*^9, 3.536812739666864*^9, {3.5368128853036227`*^9, 
   3.536812900986321*^9}, {3.536812972393359*^9, 3.5368129781567316`*^9}, 
   3.536813034227152*^9, {3.5368131108132877`*^9, 3.536813138312333*^9}, 
   3.5368131810443788`*^9, 3.536813329186277*^9, {3.536813363694245*^9, 
   3.5368134114418707`*^9}, 3.536813502768495*^9, 3.5368138210017405`*^9, 
   3.5368140542533503`*^9, 3.536814117792262*^9, 3.536814147962715*^9, 
   3.536814317893813*^9, 3.536814386112733*^9, 3.5368144313840127`*^9, 
   3.5368145276517816`*^9, 3.536937252226658*^9, 3.5369767491151175`*^9}],

Cell[BoxData["\<\"***** Pole at i |k1 + k2| for both values of hint \
****\"\>"], "Print",
 CellChangeTimes->{{3.5368121740369473`*^9, 3.5368121903285465`*^9}, 
   3.5368122880222845`*^9, 3.5368127394168496`*^9, {3.5368128850486083`*^9, 
   3.53681290073672*^9}, {3.5368129721293445`*^9, 3.536812977896717*^9}, 
   3.536813033977137*^9, {3.536813110555273*^9, 3.536813138078333*^9}, 
   3.536813180795365*^9, 3.536813328930262*^9, {3.5368133634592314`*^9, 
   3.5368134111808558`*^9}, 3.536813502522481*^9, 3.53681382075214*^9, 
   3.53681405400375*^9, 3.5368141175582614`*^9, 3.5368141477287145`*^9, 
   3.5368143176442127`*^9, 3.5368143858319325`*^9, 3.536814431118812*^9, 
   3.536814527417781*^9, 3.5369372486654544`*^9, 3.5369767491161175`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "5.626132611310744115124016567748848775409235135716872727647`43.\
257986669342934"}], "+", 
    RowBox[{
    "2.8116533588535784786720869348018913123723481839602569522801`42.\
98770409332497", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "19.8764397960937775607184699621644942559642010720677363960166`43.\
690664385652475", "+", 
    RowBox[{
    "16.890464500323887198047682997863527826719598590454193601301`43.\
60503664103085", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5368121742659607`*^9, 3.5368121905815606`*^9}, 
   3.5368122882562847`*^9, 3.536812739666864*^9, {3.5368128853036227`*^9, 
   3.536812900986321*^9}, {3.536812972393359*^9, 3.5368129781567316`*^9}, 
   3.536813034227152*^9, {3.5368131108132877`*^9, 3.536813138312333*^9}, 
   3.5368131810443788`*^9, 3.536813329186277*^9, {3.536813363694245*^9, 
   3.5368134114418707`*^9}, 3.536813502768495*^9, 3.5368138210017405`*^9, 
   3.5368140542533503`*^9, 3.536814117792262*^9, 3.536814147962715*^9, 
   3.536814317893813*^9, 3.536814386112733*^9, 3.5368144313840127`*^9, 
   3.5368145276517816`*^9, 3.536937252226658*^9, 3.536976749117118*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "5.6261326113107441151240165677488487754092351357111465622793`45.\
85341793860961"}], "+", 
    RowBox[{
    "2.8116533588535784786720869348018913123723481839329485857565`45.\
636442182159364", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "19.8764397960937775607184699621644942559642010721738432722297`45.\
968041478847006", "+", 
    RowBox[{
    "16.89046450032388719804768299786352782671959859057448361591`45.\
89862986289072", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5368121742659607`*^9, 3.5368121905815606`*^9}, 
   3.5368122882562847`*^9, 3.536812739666864*^9, {3.5368128853036227`*^9, 
   3.536812900986321*^9}, {3.536812972393359*^9, 3.5368129781567316`*^9}, 
   3.536813034227152*^9, {3.5368131108132877`*^9, 3.536813138312333*^9}, 
   3.5368131810443788`*^9, 3.536813329186277*^9, {3.536813363694245*^9, 
   3.5368134114418707`*^9}, 3.536813502768495*^9, 3.5368138210017405`*^9, 
   3.5368140542533503`*^9, 3.536814117792262*^9, 3.536814147962715*^9, 
   3.536814317893813*^9, 3.536814386112733*^9, 3.5368144313840127`*^9, 
   3.5368145276517816`*^9, 3.536937252226658*^9, 3.5369767491181173`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``42.506675666562394", "+", 
    RowBox[{"0``42.53776831627915", " ", "\[ImaginaryI]"}]}], ",", "0", ",", 
   "0", ",", 
   RowBox[{"0``42.39003880353972", "+", 
    RowBox[{"0``42.37519167025002", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.5368121742659607`*^9, 3.5368121905815606`*^9}, 
   3.5368122882562847`*^9, 3.536812739666864*^9, {3.5368128853036227`*^9, 
   3.536812900986321*^9}, {3.536812972393359*^9, 3.5368129781567316`*^9}, 
   3.536813034227152*^9, {3.5368131108132877`*^9, 3.536813138312333*^9}, 
   3.5368131810443788`*^9, 3.536813329186277*^9, {3.536813363694245*^9, 
   3.5368134114418707`*^9}, 3.536813502768495*^9, 3.5368138210017405`*^9, 
   3.5368140542533503`*^9, 3.536814117792262*^9, 3.536814147962715*^9, 
   3.536814317893813*^9, 3.536814386112733*^9, 3.5368144313840127`*^9, 
   3.5368145276517816`*^9, 3.536937252226658*^9, 3.5369767491191177`*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"**************** (13)(24) Partition ************\"\>"], \
"Print",
 CellChangeTimes->{{3.5368121740369473`*^9, 3.5368121903285465`*^9}, 
   3.5368122880222845`*^9, 3.5368127394168496`*^9, {3.5368128850486083`*^9, 
   3.53681290073672*^9}, {3.5368129721293445`*^9, 3.536812977896717*^9}, 
   3.536813033977137*^9, {3.536813110555273*^9, 3.536813138078333*^9}, 
   3.536813180795365*^9, 3.536813328930262*^9, {3.5368133634592314`*^9, 
   3.5368134111808558`*^9}, 3.536813502522481*^9, 3.53681382075214*^9, 
   3.53681405400375*^9, 3.5368141175582614`*^9, 3.5368141477287145`*^9, 
   3.5368143176442127`*^9, 3.5368143858319325`*^9, 3.536814431118812*^9, 
   3.536814527417781*^9, 3.5369372486654544`*^9, 3.5369767491211176`*^9}],

Cell[BoxData["\<\"*** Pole at i(|k1| + |k3|) for both values of w ****\"\>"], \
"Print",
 CellChangeTimes->{{3.5368121740369473`*^9, 3.5368121903285465`*^9}, 
   3.5368122880222845`*^9, 3.5368127394168496`*^9, {3.5368128850486083`*^9, 
   3.53681290073672*^9}, {3.5368129721293445`*^9, 3.536812977896717*^9}, 
   3.536813033977137*^9, {3.536813110555273*^9, 3.536813138078333*^9}, 
   3.536813180795365*^9, 3.536813328930262*^9, {3.5368133634592314`*^9, 
   3.5368134111808558`*^9}, 3.536813502522481*^9, 3.53681382075214*^9, 
   3.53681405400375*^9, 3.5368141175582614`*^9, 3.5368141477287145`*^9, 
   3.5368143176442127`*^9, 3.5368143858319325`*^9, 3.536814431118812*^9, 
   3.536814527417781*^9, 3.5369372486654544`*^9, 3.536976749122118*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "2.5316576955035027893486938012174160240127197620635403266629`44.\
41068742708273"}], "-", 
    RowBox[{
    "0.4849291574306782177522447727581939627611665441209546445223`43.\
69397341449181", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "0.0357658489686021711404069878862951032236253360024752547922`44.\
141229854404294", "-", 
    RowBox[{
    "0.1463894576132205584967711313672536903306570232181877544659`44.\
74940127079393", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5368121742659607`*^9, 3.5368121905815606`*^9}, 
   3.5368122882562847`*^9, 3.536812739666864*^9, {3.5368128853036227`*^9, 
   3.536812900986321*^9}, {3.536812972393359*^9, 3.5368129781567316`*^9}, 
   3.536813034227152*^9, {3.5368131108132877`*^9, 3.536813138312333*^9}, 
   3.5368131810443788`*^9, 3.536813329186277*^9, {3.536813363694245*^9, 
   3.5368134114418707`*^9}, 3.536813502768495*^9, 3.5368138210017405`*^9, 
   3.5368140542533503`*^9, 3.536814117792262*^9, 3.536814147962715*^9, 
   3.536814317893813*^9, 3.536814386112733*^9, 3.5368144313840127`*^9, 
   3.5368145276517816`*^9, 3.536937252226658*^9, 3.536976749124118*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "2.5316576955035027893486938012174160240127197620508830370078`43.\
00805294004647"}], "-", 
    RowBox[{
    "0.4849291574306782177522447727581939627611665441244655879898`42.\
290299903931235", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "0.0357658489686021711404069878862951032236253360021911540895`42.\
88336480202399", "-", 
    RowBox[{
    "0.1463894576132205584967711313672536903306570232172288881433`43.\
49420178589253", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5368121742659607`*^9, 3.5368121905815606`*^9}, 
   3.5368122882562847`*^9, 3.536812739666864*^9, {3.5368128853036227`*^9, 
   3.536812900986321*^9}, {3.536812972393359*^9, 3.5368129781567316`*^9}, 
   3.536813034227152*^9, {3.5368131108132877`*^9, 3.536813138312333*^9}, 
   3.5368131810443788`*^9, 3.536813329186277*^9, {3.536813363694245*^9, 
   3.5368134114418707`*^9}, 3.536813502768495*^9, 3.5368138210017405`*^9, 
   3.5368140542533503`*^9, 3.536814117792262*^9, 3.536814147962715*^9, 
   3.536814317893813*^9, 3.536814386112733*^9, 3.5368144313840127`*^9, 
   3.5368145276517816`*^9, 3.536937252226658*^9, 3.5369767491251183`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``42.58779423787654", "+", 
    RowBox[{"0``42.58780739214708", " ", "\[ImaginaryI]"}]}], ",", "0", ",", 
   "0", ",", 
   RowBox[{"0``44.30655123259397", "+", 
    RowBox[{"0``44.305207044881975", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.5368121742659607`*^9, 3.5368121905815606`*^9}, 
   3.5368122882562847`*^9, 3.536812739666864*^9, {3.5368128853036227`*^9, 
   3.536812900986321*^9}, {3.536812972393359*^9, 3.5368129781567316`*^9}, 
   3.536813034227152*^9, {3.5368131108132877`*^9, 3.536813138312333*^9}, 
   3.5368131810443788`*^9, 3.536813329186277*^9, {3.536813363694245*^9, 
   3.5368134114418707`*^9}, 3.536813502768495*^9, 3.5368138210017405`*^9, 
   3.5368140542533503`*^9, 3.536814117792262*^9, 3.536814147962715*^9, 
   3.536814317893813*^9, 3.536814386112733*^9, 3.5368144313840127`*^9, 
   3.5368145276517816`*^9, 3.536937252226658*^9, 3.536976749127118*^9}],

Cell[BoxData["\<\"*** Pole at i(|k2| + |k4|) for both values of w ****\"\>"], \
"Print",
 CellChangeTimes->{{3.5368121740369473`*^9, 3.5368121903285465`*^9}, 
   3.5368122880222845`*^9, 3.5368127394168496`*^9, {3.5368128850486083`*^9, 
   3.53681290073672*^9}, {3.5368129721293445`*^9, 3.536812977896717*^9}, 
   3.536813033977137*^9, {3.536813110555273*^9, 3.536813138078333*^9}, 
   3.536813180795365*^9, 3.536813328930262*^9, {3.5368133634592314`*^9, 
   3.5368134111808558`*^9}, 3.536813502522481*^9, 3.53681382075214*^9, 
   3.53681405400375*^9, 3.5368141175582614`*^9, 3.5368141477287145`*^9, 
   3.5368143176442127`*^9, 3.5368143858319325`*^9, 3.536814431118812*^9, 
   3.536814527417781*^9, 3.5369372486654544`*^9, 3.5369767491281185`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "1.6489491923230042949637035351238671441868028456213507632814`44.\
193769382176306"}], "+", 
    RowBox[{
    "0.7139176301509437967633709756608146700350529708605603280649`43.\
83411918826382", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "0.0028200502848386667022051103258132320337561266792069552032`43.\
291902210748546", "-", 
    RowBox[{
    "0.1173900416440986856524747363783424022731255759635370416394`44.\
89119633990618", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5368121742659607`*^9, 3.5368121905815606`*^9}, 
   3.5368122882562847`*^9, 3.536812739666864*^9, {3.5368128853036227`*^9, 
   3.536812900986321*^9}, {3.536812972393359*^9, 3.5368129781567316`*^9}, 
   3.536813034227152*^9, {3.5368131108132877`*^9, 3.536813138312333*^9}, 
   3.5368131810443788`*^9, 3.536813329186277*^9, {3.536813363694245*^9, 
   3.5368134114418707`*^9}, 3.536813502768495*^9, 3.5368138210017405`*^9, 
   3.5368140542533503`*^9, 3.536814117792262*^9, 3.536814147962715*^9, 
   3.536814317893813*^9, 3.536814386112733*^9, 3.5368144313840127`*^9, 
   3.5368145276517816`*^9, 3.536937252226658*^9, 3.5369767491291184`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "1.6489491923230042949637035351238671441868028456101731397452`43.\
88646013867474"}], "+", 
    RowBox[{
    "0.7139176301509437967633709756608146700350529708542611813147`43.\
52087819518253", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "0.0028200502848386667022051103258132320337561266789443308494`41.\
88226325071736", "-", 
    RowBox[{
    "0.1173900416440986856524747363783424022731255759627663653591`43.\
50204095929585", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5368121742659607`*^9, 3.5368121905815606`*^9}, 
   3.5368122882562847`*^9, 3.536812739666864*^9, {3.5368128853036227`*^9, 
   3.536812900986321*^9}, {3.536812972393359*^9, 3.5368129781567316`*^9}, 
   3.536813034227152*^9, {3.5368131108132877`*^9, 3.536813138312333*^9}, 
   3.5368131810443788`*^9, 3.536813329186277*^9, {3.536813363694245*^9, 
   3.5368134114418707`*^9}, 3.536813502768495*^9, 3.5368138210017405`*^9, 
   3.5368140542533503`*^9, 3.536814117792262*^9, 3.536814147962715*^9, 
   3.536814317893813*^9, 3.536814386112733*^9, 3.5368144313840127`*^9, 
   3.5368145276517816`*^9, 3.536937252226658*^9, 3.5369767491301184`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``43.4952446165802", "+", 
    RowBox[{"0``43.49517113331864", " ", "\[ImaginaryI]"}]}], ",", "0", ",", 
   "0", ",", 
   RowBox[{"0``44.415417239366086", "+", 
    RowBox[{"0``44.415035186780116", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.5368121742659607`*^9, 3.5368121905815606`*^9}, 
   3.5368122882562847`*^9, 3.536812739666864*^9, {3.5368128853036227`*^9, 
   3.536812900986321*^9}, {3.536812972393359*^9, 3.5368129781567316`*^9}, 
   3.536813034227152*^9, {3.5368131108132877`*^9, 3.536813138312333*^9}, 
   3.5368131810443788`*^9, 3.536813329186277*^9, {3.536813363694245*^9, 
   3.5368134114418707`*^9}, 3.536813502768495*^9, 3.5368138210017405`*^9, 
   3.5368140542533503`*^9, 3.536814117792262*^9, 3.536814147962715*^9, 
   3.536814317893813*^9, 3.536814386112733*^9, 3.5368144313840127`*^9, 
   3.5368145276517816`*^9, 3.536937252226658*^9, 3.5369767491311183`*^9}],

Cell[BoxData["\<\"*** Pole at i(|k1 + k3|) for both values of hint \
****\"\>"], "Print",
 CellChangeTimes->{{3.5368121740369473`*^9, 3.5368121903285465`*^9}, 
   3.5368122880222845`*^9, 3.5368127394168496`*^9, {3.5368128850486083`*^9, 
   3.53681290073672*^9}, {3.5368129721293445`*^9, 3.536812977896717*^9}, 
   3.536813033977137*^9, {3.536813110555273*^9, 3.536813138078333*^9}, 
   3.536813180795365*^9, 3.536813328930262*^9, {3.5368133634592314`*^9, 
   3.5368134111808558`*^9}, 3.536813502522481*^9, 3.53681382075214*^9, 
   3.53681405400375*^9, 3.5368141175582614`*^9, 3.5368141477287145`*^9, 
   3.5368143176442127`*^9, 3.5368143858319325`*^9, 3.536814431118812*^9, 
   3.536814527417781*^9, 3.5369372486654544`*^9, 3.5369767491331186`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "0.1711829755441882476053314396239722067189028569939732284773`42.\
801698463799674"}], "+", 
    RowBox[{
    "0.7673665530838756304931557739845250788060615387826897210063`43.\
45296903114039", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "0.678579728952546742341456948909094801917144850119141015115`42.\
72089139131197", "+", 
    RowBox[{
    "1.995212756634619517853067917392444999659812501002934360235`43.\
18774669987781", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5368121742659607`*^9, 3.5368121905815606`*^9}, 
   3.5368122882562847`*^9, 3.536812739666864*^9, {3.5368128853036227`*^9, 
   3.536812900986321*^9}, {3.536812972393359*^9, 3.5368129781567316`*^9}, 
   3.536813034227152*^9, {3.5368131108132877`*^9, 3.536813138312333*^9}, 
   3.5368131810443788`*^9, 3.536813329186277*^9, {3.536813363694245*^9, 
   3.5368134114418707`*^9}, 3.536813502768495*^9, 3.5368138210017405`*^9, 
   3.5368140542533503`*^9, 3.536814117792262*^9, 3.536814147962715*^9, 
   3.536814317893813*^9, 3.536814386112733*^9, 3.5368144313840127`*^9, 
   3.5368145276517816`*^9, 3.536937252226658*^9, 3.5369767491341186`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "0.1711829755441882476053314396239722067189028569969511624247`45.\
81880762653342"}], "+", 
    RowBox[{
    "0.7673665530838756304931557739845250788060615387854175410407`46.\
46443289646342", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "0.6785797289525467423414569489090948019171448501229066413507`45.\
87945305958866", "+", 
    RowBox[{
    "1.9952127566346195178530679173924449996598125010230548040706`46.\
30821207874821", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5368121742659607`*^9, 3.5368121905815606`*^9}, 
   3.5368122882562847`*^9, 3.536812739666864*^9, {3.5368128853036227`*^9, 
   3.536812900986321*^9}, {3.536812972393359*^9, 3.5368129781567316`*^9}, 
   3.536813034227152*^9, {3.5368131108132877`*^9, 3.536813138312333*^9}, 
   3.5368131810443788`*^9, 3.536813329186277*^9, {3.536813363694245*^9, 
   3.5368134114418707`*^9}, 3.536813502768495*^9, 3.5368138210017405`*^9, 
   3.5368140542533503`*^9, 3.536814117792262*^9, 3.536814147962715*^9, 
   3.536814317893813*^9, 3.536814386112733*^9, 3.5368144313840127`*^9, 
   3.5368145276517816`*^9, 3.536937252226658*^9, 3.5369767491351185`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``43.567820575299855", "+", 
    RowBox[{"0``43.56754339054507", " ", "\[ImaginaryI]"}]}], ",", "0", ",", 
   "0", ",", 
   RowBox[{"0``42.888989158853086", "+", 
    RowBox[{"0``42.887428518426745", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.5368121742659607`*^9, 3.5368121905815606`*^9}, 
   3.5368122882562847`*^9, 3.536812739666864*^9, {3.5368128853036227`*^9, 
   3.536812900986321*^9}, {3.536812972393359*^9, 3.5368129781567316`*^9}, 
   3.536813034227152*^9, {3.5368131108132877`*^9, 3.536813138312333*^9}, 
   3.5368131810443788`*^9, 3.536813329186277*^9, {3.536813363694245*^9, 
   3.5368134114418707`*^9}, 3.536813502768495*^9, 3.5368138210017405`*^9, 
   3.5368140542533503`*^9, 3.536814117792262*^9, 3.536814147962715*^9, 
   3.536814317893813*^9, 3.536814386112733*^9, 3.5368144313840127`*^9, 
   3.5368145276517816`*^9, 3.536937252226658*^9, 3.536976749136119*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**", " ", "Now"}],
    " ", "we", " ", "move", " ", "on", " ", "to", " ", 
   RowBox[{"Gravity", ".", " ", "grav1val"}], " ", "is", " ", "V_", 
   RowBox[{
    RowBox[{
     RowBox[{"{", "s1", "}"}], "^", 
     RowBox[{"{", "+", "}"}]}], ".", " ", "grav1der"}], " ", "is", " ", "D_", 
   
   RowBox[{
    RowBox[{
     RowBox[{"{", "s1", "}"}], "^", 
     RowBox[{"{", "+", "}"}]}], ".", " ", "grav3val"}], " ", "is", " ", "V_", 
   
   RowBox[{"{", 
    RowBox[{"u_", "1"}], "}"}], " ", "and", " ", "grav3der", " ", "is", " ", 
   "V_", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", "3"}], "}"}], ".", " ", "grav1res"}], " ", "is", " ", "T_",
    
   RowBox[{
    RowBox[{"{", 
     RowBox[{"s_", "1"}], "}"}], ".", " ", "grav3res"}], " ", "is", " ", "T_",
    
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", "1"}], "}"}], ".", " ", "grav1propres"}], " ", "is", " ", 
   "T_", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"s_", "3"}], "}"}], ".", " ", "grav3propres"}], " ", "is", " ", 
   "T_", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", "3"}], "}"}], ".", " ", 
    RowBox[{"**", "**", "**", "**", "**", "**"}]}]}], "*****)"}]], "Input",
 CellChangeTimes->{{3.536937679854117*^9, 3.5369377868392363`*^9}, {
  3.536976489946294*^9, 3.5369764947795706`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"grav1val", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l1_", ",", " ", "l2_", ",", " ", "l3_", ",", " ", "l4_"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"lb1_", ",", " ", "lb2_", ",", " ", "lb3_", ",", " ", "lb4_"}], 
      "}"}]}], "]"}], " ", ":=", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"More", " ", "precisely"}], ",", " ", 
     RowBox[{
     "this", " ", "gives", " ", "the", " ", "answer", " ", "not", " ", "the", 
      " ", 
      RowBox[{"residue", ".", " ", "The"}], " ", "2", " ", "\[Pi]", " ", "I", 
      " ", "is", " ", "already", " ", "accounted", " ", "for"}]}], " ", 
    "*)"}], 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4", ",", "  ", 
       "Ep"}], "}"}], ",", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4"}], 
        "}"}], " ", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
        RowBox[{"MapThread", "[", 
         RowBox[{"Dot\[Lambda]m", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
             "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
             "}"}]}], "}"}]}], "]"}]}]}], ";", " ", 
      RowBox[{"Ep", " ", "=", " ", 
       RowBox[{"(", 
        RowBox[{
        "nk1", " ", "+", " ", "nk2", " ", "+", " ", "nk3", " ", "+", " ", 
         "nk4"}], ")"}]}], ";", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"nk2", "/", 
          RowBox[{"(", 
           RowBox[{"256", "nk1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"nk3", " ", "nk4"}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}], "  ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "nk3", "+", "nk4", " ", "+", " ", "nk1", " ", "+", " ", "nk2"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "nk3", " ", "+", " ", "nk4", " ", "-", " ", "nk1", " ", "-", " ", 
            "nk2"}], ")"}]}], " ", "+", " ", 
         RowBox[{"2", " ", "nk3", " ", "nk4"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
         "nk3", "  ", "-", " ", "nk4", " ", "-", " ", "nk1", " ", "-", " ", 
          "nk2"}], ")"}], "^", "2"}], "   ", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "nk1", " ", "+", " ", "nk2", " ", "+", " ", "nk3", " ", "+", " ",
               "nk4"}], ")"}], "^", "2"}], "  ", 
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"l1", ",", " ", "l2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "nk3", " ", "+", " ", "nk4", " ", "-", " ", "nk1", " ", "-", " ",
               "nk2"}], ")"}], "^", "2"}]}], " ", ")"}]}], ")"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Dot\[Lambda]", "[", 
           RowBox[{"lb1", ",", " ", "lb3"}], "]"}], " ", 
          RowBox[{"Dot\[Lambda]", "[", 
           RowBox[{"l2", ",", " ", "l4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "nk1", " ", "+", " ", "nk2", " ", "-", " ", "nk3", " ", "-", " ", 
            "nk4"}], ")"}]}], " ", "+", "  ", 
         RowBox[{"Ep", " ", 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"lb1", ",", " ", "l4"}], "]"}], " ", 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l2", ",", " ", "lb3"}], "]"}]}]}], ")"}], 
       RowBox[{"Dot\[Lambda]", "[", 
        RowBox[{"l2", ",", " ", "l4"}], "]"}], " ", 
       RowBox[{
        RowBox[{"Dot\[Lambda]m", "[", 
         RowBox[{"l2", ",", " ", "lb1"}], "]"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"Dot\[Lambda]m", "[", 
         RowBox[{"l4", ",", " ", "lb3"}], "]"}], "^", "2"}], " ", 
       RowBox[{"Dot\[Lambda]m", "[", 
        RowBox[{"l2", ",", " ", "lb3"}], "]"}]}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"grav1der", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l1_", ",", " ", "l2_", ",", " ", "l3_", ",", " ", "l4_"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"lb1_", ",", " ", "lb2_", ",", " ", "lb3_", ",", " ", "lb4_"}], 
      "}"}]}], "]"}], " ", ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4", ",", "   ", 
       "\[Alpha]1", ",", " ", "\[Alpha]2", ",", " ", "\[Alpha]3", ",", " ", 
       "\[Alpha]4", ",", " ", "wsols", ",", "w", ",", " ", "l1w", ",", " ", 
       "l3w", ",", " ", "lb2w", ",", " ", "e1", ",", " ", "e2", ",", " ", 
       "e3", ",", " ", "e4", ",", " ", "k1", ",", " ", "k2", ",", " ", "k3", 
       ",", " ", "k4", ",", "  ", "term", ",", " ", "\[Gamma]", ",", " ", 
       "\[Beta]1", ",", " ", "\[Beta]2", ",", " ", "\[Beta]3", ",", 
       "\[Beta]4", ",", " ", "wp", ",", "wm"}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4"}], "}"}],
        " ", "=", " ", 
       RowBox[{"MapThread", "[", 
        RowBox[{"compose", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
            "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
            "}"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4"}], 
        "}"}], " ", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
        RowBox[{"MapThread", "[", 
         RowBox[{"Dot\[Lambda]m", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
             "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
             "}"}]}], "}"}]}], "]"}]}]}], ";", " ", "\[IndentingNewLine]", 
      RowBox[{"\[Beta]1", " ", "=", " ", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Beta]2", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Dot\[Lambda]m", "[", 
          RowBox[{"lb1", ",", " ", "l4"}], "]"}]}], " ", 
        RowBox[{
         RowBox[{"Dot\[Lambda]", "[", 
          RowBox[{"lb1", ",", " ", "lb3"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"l2", ",", " ", "l4"}], "]"}], " ", 
           RowBox[{"Dot\[Lambda]m", "[", 
            RowBox[{"l2", ",", " ", "lb3"}], "]"}]}], ")"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Beta]3", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Dot\[Lambda]m", "[", 
          RowBox[{"l2", ",", " ", "lb1"}], "]"}]}], " ", 
        RowBox[{
         RowBox[{"Dot\[Lambda]m", "[", 
          RowBox[{"l4", ",", " ", "lb1"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dot\[Lambda]m", "[", 
            RowBox[{"l2", ",", " ", "lb3"}], "]"}], " ", 
           RowBox[{"Dot\[Lambda]m", "[", 
            RowBox[{"l4", ",", " ", "lb3"}], "]"}]}], ")"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Beta]4", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Dot\[Lambda]m", "[", 
          RowBox[{"lb1", ",", " ", "l2"}], "]"}]}], " ", 
        RowBox[{
         RowBox[{"Dot\[Lambda]", "[", 
          RowBox[{"lb1", ",", " ", "lb3"}], "]"}], "/", 
         RowBox[{"Dot\[Lambda]", "[", 
          RowBox[{"l4", ",", " ", "l2"}], "]"}]}], " ", 
        RowBox[{"Dot\[Lambda]m", "[", 
         RowBox[{"l4", ",", " ", "lb3"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"count", " ", "=", " ", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"wp", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Dot\[Lambda]", "[", 
          RowBox[{"l2", ",", " ", "l1"}], "]"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"\[Beta]1", " ", 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l2", ",", " ", "lb1"}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"wm", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Dot\[Lambda]", "[", 
          RowBox[{"lb1", ",", " ", "lb2"}], "]"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"\[Beta]2", " ", 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"lb1", ",", " ", "l2"}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"w", " ", "=", " ", "wp"}], ";", "\[IndentingNewLine]", 
      RowBox[{"l1w", " ", "=", " ", 
       RowBox[{"l1", " ", "+", " ", 
        RowBox[{"\[Beta]1", " ", "w", " ", 
         RowBox[{"dagger", "[", "lb1", "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"l3w", " ", "=", " ", 
       RowBox[{"l3", " ", "+", " ", 
        RowBox[{"\[Beta]3", "  ", "w", " ", 
         RowBox[{"dagger", "[", "lb3", "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"lb2w", " ", "=", " ", 
       RowBox[{"lb2", " ", "+", " ", 
        RowBox[{"\[Beta]2", " ", "w", " ", 
         RowBox[{"dagger", "[", "l2", "]"}]}]}]}], ";", "\[IndentingNewLine]",
       
      RowBox[{"\[Gamma]", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "I", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nk1", " ", "+", " ", "nk2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dot\[Lambda]m", "[", 
            RowBox[{"lb1", ",", " ", "l2"}], "]"}], 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"\[Beta]1", " ", 
              RowBox[{"Dot\[Lambda]", "[", 
               RowBox[{"lb1", ",", " ", "lb2"}], "]"}]}], " ", "+", " ", 
             RowBox[{"\[Beta]2", " ", 
              RowBox[{"Dot\[Lambda]", "[", 
               RowBox[{"l1", ",", " ", "l2"}], "]"}]}]}], ")"}]}], 
          ")"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"term", " ", "=", "      ", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"I", "/", 
          RowBox[{"(", 
           RowBox[{
           "nk1", " ", "+", " ", "nk2", " ", "+", " ", "nk3", " ", "+", " ", 
            "nk4"}], ")"}]}]}], " ", "+", " ", 
        RowBox[{"2", " ", "I", " ", 
         RowBox[{"(", 
          RowBox[{"nk1", " ", "+", " ", "nk2"}], ")"}], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                "nk3", "+", " ", "nk4", " ", "-", " ", "nk1", " ", "-", " ", 
                 "nk2"}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                "nk3", " ", "+", " ", "nk4", " ", "+", " ", "nk1", " ", "+", 
                 " ", "nk2"}], ")"}]}], " ", "+", " ", 
              RowBox[{"2", " ", "nk3", " ", "nk4"}]}], ")"}]}], " ", "+", " ",
            
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Dot\[Lambda]", "[", 
               RowBox[{"l1", ",", " ", "l2"}], "]"}], " ", 
              RowBox[{"Dot\[Lambda]", "[", 
               RowBox[{"lb1", ",", " ", "lb2"}], "]"}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", "I", " ", 
         RowBox[{"(", "  ", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{
             "nk3", "  ", "-", " ", "nk4", " ", "-", " ", "nk1", " ", "-", 
              " ", "nk2"}], ")"}]}], " ", "+", " ", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{
             "nk4", "-", " ", "nk1", " ", "-", " ", "nk2", " ", "-", " ", 
              "nk3"}], ")"}]}]}], " ", ")"}]}], "    ", "-", " ", 
        RowBox[{"6", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Dot\[Lambda]m", "[", 
            RowBox[{"lb1", ",", " ", "l4"}], "]"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Dot\[Lambda]", "[", 
             RowBox[{"lb1", ",", " ", "lb2w"}], "]"}], " ", 
            RowBox[{"Dot\[Lambda]", "[", 
             RowBox[{"l4", ",", " ", "l2"}], "]"}]}], " ", ")"}]}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l3w", ",", " ", "lb2w"}], "]"}], " ", "/", 
          RowBox[{"(", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"lb2w", ",", " ", "lb1"}], "]"}], " ", 
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"l1w", ",", " ", "l3w"}], "]"}]}], " ", ")"}], 
           ")"}]}]}], "+", " ", 
        RowBox[{"2", " ", "\[Gamma]", 
         RowBox[{"(", "  ", 
          RowBox[{"\[Beta]2", " ", 
           RowBox[{
            RowBox[{"Dot\[Lambda]m", "[", 
             RowBox[{"lb1", ",", " ", "l2"}], "]"}], " ", "/", 
            RowBox[{"Dot\[Lambda]", "[", 
             RowBox[{"lb1", ",", " ", "lb2w"}], "]"}]}]}], ")"}]}], " ", "-", 
        "  ", 
        RowBox[{"\[Gamma]", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"wp", " ", "+", " ", "wm"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"wm", " ", 
            RowBox[{"(", 
             RowBox[{"wp", " ", "-", " ", "wm"}], ")"}]}], ")"}]}]}], " ", 
        "-", " ", 
        RowBox[{"2", " ", "\[Beta]3", " ", "\[Gamma]", " ", 
         RowBox[{
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l4", ",", " ", "lb3"}], "]"}], "/", 
          RowBox[{"Dot\[Lambda]", "[", 
           RowBox[{"l4", ",", " ", "l3w"}], "]"}]}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "  ", "\[Beta]3", " ", "\[Gamma]", "   ", 
           RowBox[{"Dot\[Lambda]m", "[", 
            RowBox[{"l1w", ",", " ", "lb3"}], "]"}]}], "  ", ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"Dot\[Lambda]", "[", 
           RowBox[{"l1w", ",", " ", "l3w"}], "]"}], " ", ")"}]}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Beta]1", " ", "\[Gamma]", "   ", 
           RowBox[{"Dot\[Lambda]m", "[", 
            RowBox[{"lb1", ",", " ", "l3w"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"Dot\[Lambda]", "[", 
           RowBox[{"l1w", ",", " ", "l3w"}], "]"}], " ", ")"}]}]}]}], " ", 
      ";", "\[IndentingNewLine]", " ", "term"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"grav1res", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l1_", ",", " ", "l2_", ",", " ", "l3_", ",", " ", "l4_"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"lb1_", ",", " ", "lb2_", ",", " ", "lb3_", ",", " ", "lb4_"}], 
      "}"}]}], "]"}], "  ", ":=", " ", 
   RowBox[{
    RowBox[{"grav1val", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
       "}"}]}], "]"}], " ", 
    RowBox[{"grav1der", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
       "}"}]}], "]"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"grav1propres", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l1_", ",", " ", "l2_", ",", " ", "l3_", ",", " ", "l4_"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"lb1_", ",", " ", "lb2_", ",", " ", "lb3_", ",", " ", "lb4_"}], 
      "}"}]}], "]"}], " ", ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4", ",", "   ", 
       "k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4", ",", " ", 
       "prefac", ",", " ", "exp", ",", "p"}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4"}], "}"}],
        " ", "=", " ", 
       RowBox[{"MapThread", "[", 
        RowBox[{"compose", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
            "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
            "}"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4"}], 
        "}"}], " ", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], "/", "2"}], ")"}], " ", 
        RowBox[{"MapThread", "[", 
         RowBox[{"Dot\[Lambda]m", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
             "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
             "}"}]}], "}"}]}], "]"}]}]}], ";", " ", 
      RowBox[{"Ep", " ", "=", " ", 
       RowBox[{"(", 
        RowBox[{
        "nk1", " ", "+", " ", "nk2", " ", "+", " ", "nk3", " ", "+", " ", 
         "nk4"}], ")"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"exp", " ", "=", " ", "2"}], ";", "\[IndentingNewLine]", 
      RowBox[{"p", " ", "=", " ", 
       RowBox[{"I", " ", 
        RowBox[{"norm", "[", 
         RowBox[{"k1", " ", "+", " ", "k2"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"**", "**", "**", "**", "**", "**"}], "*", " ", "Expression", 
        " ", "starts", " ", 
        RowBox[{"here", " ", "**", "**", "**", "**"}]}], "******)"}], 
      "\[IndentingNewLine]", " ", 
      RowBox[{"prefac", " ", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", "*", "32", "*", "32", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"nk1", " ", "nk2", " ", "nk3", " ", "nk4"}], " ", ")"}],
              "^", 
             RowBox[{"(", "2", ")"}]}]}], ")"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["nk1", "2"], "+", 
          RowBox[{"4", " ", "nk1", " ", "nk2"}], "+", 
          SuperscriptBox["nk2", "2"], "+", 
          SuperscriptBox["p", "2"]}], ")"}], "  ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["nk3", "2"], "+", 
          RowBox[{"4", " ", "nk3", " ", "nk4"}], "+", 
          SuperscriptBox["nk4", "2"], "+", 
          SuperscriptBox["p", "2"]}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"I", " ", "p"}], " ", "+", " ", "nk2", "  ", "-", " ", 
           "nk1"}], ")"}], "^", "2"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nk1", "  ", "+", " ", 
           RowBox[{"I", " ", "p"}], " ", "-", " ", "nk2"}], ")"}], "^", "2"}],
         "  ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"I", " ", "p"}], " ", "+", " ", "nk3", "  ", "-", " ", 
           "nk4"}], ")"}], "^", "2"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nk4", "+", " ", 
           RowBox[{"I", " ", "p"}], " ", "-", " ", "nk3"}], ")"}], "^", 
         "2"}]}]}], ";", "  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"prefac", " ", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"norm", "[", 
            RowBox[{"k1", " ", "+", " ", "k2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"norm", "[", 
               RowBox[{"k1", " ", "+", " ", "k2"}], "]"}], " ", "-", "  ", 
              RowBox[{"(", 
               RowBox[{"nk1", " ", "+", " ", "nk2"}], ")"}]}], ")"}], "^", 
            "2"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"norm", "[", 
               RowBox[{"k3", " ", "+", " ", "k4"}], "]"}], "+", "  ", 
              RowBox[{"(", 
               RowBox[{"nk3", " ", "+", " ", "nk4"}], ")"}]}], ")"}], "^", 
            "2"}]}], " ", " ", ")"}]}], ")"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "The", " ", "part", " ", "above", " ", "was", " ", "the", " ", 
         "common", " ", "factor"}], " ", "*)"}], 
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{
         "This", " ", "is", " ", "the", " ", "expression", " ", "for", " ", 
          "positive", " ", "hint"}], " ", "*)"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Dot\[Lambda]", "[", 
               RowBox[{"lb1", ",", " ", "lb2"}], "]"}], " ", 
              RowBox[{"Dot\[Lambda]", "[", 
               RowBox[{"l4", ",", " ", "l2"}], "]"}]}], " ", "+", " ", 
             RowBox[{"I", " ", 
              RowBox[{"(", 
               RowBox[{"nk1", " ", "+", " ", "nk2", " ", "+", " ", 
                RowBox[{"I", " ", "p"}]}], ")"}], " ", 
              RowBox[{"Dot\[Lambda]m", "[", 
               RowBox[{"lb1", ",", " ", "l4"}], "]"}]}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", " ", "exp"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"lb1", ",", " ", "lb2"}], "]"}], "^", 
             RowBox[{"(", "exp", ")"}]}], " ", 
            RowBox[{
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"l4", ",", " ", "l3"}], "]"}], "^", 
             RowBox[{"(", "exp", ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Dot\[Lambda]", "[", 
                 RowBox[{"lb2", ",", " ", "lb1"}], "]"}], " ", 
                RowBox[{"Dot\[Lambda]", "[", 
                 RowBox[{"l1", ",", " ", "l3"}], "]"}]}], " ", "-", " ", 
               RowBox[{"I", " ", 
                RowBox[{"(", 
                 RowBox[{"nk1", " ", "+", " ", "nk2", " ", "+", " ", 
                  RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                RowBox[{"Dot\[Lambda]m", "[", 
                 RowBox[{"l3", ",", " ", "lb2"}], "]"}]}]}], ")"}], "^", 
             RowBox[{"(", "exp", ")"}]}]}], " ", ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Now", ",", " ", 
           RowBox[{
           "this", " ", "is", " ", "the", " ", "expression", " ", "for", " ", 
            "negative", " ", "hint"}]}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Dot\[Lambda]", "[", 
               RowBox[{"lb3", ",", " ", "lb1"}], "]"}], " ", 
              RowBox[{"Dot\[Lambda]", "[", 
               RowBox[{"l2", ",", " ", "l1"}], "]"}]}], " ", "+", " ", 
             RowBox[{"I", " ", 
              RowBox[{"(", 
               RowBox[{"nk1", " ", "+", " ", "nk2", " ", "+", " ", 
                RowBox[{"I", " ", "p"}]}], ")"}], " ", 
              RowBox[{"Dot\[Lambda]m", "[", 
               RowBox[{"lb3", ",", " ", "l2"}], "]"}]}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", " ", "exp"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"l1", ",", " ", "l2"}], "]"}], "^", 
             RowBox[{"(", "exp", ")"}]}], " ", 
            RowBox[{
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"lb3", ",", " ", "lb4"}], "]"}], "^", 
             RowBox[{"(", "exp", ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Dot\[Lambda]", "[", 
                 RowBox[{"l1", ",", " ", "l2"}], "]"}], " ", 
                RowBox[{"Dot\[Lambda]", "[", 
                 RowBox[{"lb4", ",", " ", "lb2"}], "]"}]}], " ", "+", " ", 
               RowBox[{"I", " ", 
                RowBox[{"(", 
                 RowBox[{"nk1", " ", "+", " ", "nk2", " ", "+", " ", 
                  RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                RowBox[{"Dot\[Lambda]m", "[", 
                 RowBox[{"lb4", ",", " ", "l1"}], "]"}]}]}], ")"}], "^", 
             RowBox[{"(", "exp", ")"}]}]}], " ", ")"}]}]}], "}"}]}]}]}], 
    "\[IndentingNewLine]", " ", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"grav3val", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l1_", ",", " ", "l2_", ",", " ", "l3_", ",", " ", "l4_"}], 
      "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"lb1_", ",", " ", "lb2_", ",", " ", "lb3_", ",", " ", "lb4_"}], 
      "}"}]}], "]"}], " ", ":=", "  ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4", ",", "nk1", ",", 
       " ", "nk2", ",", " ", "nk3", ",", " ", "nk4", ",", "  ", "Ep", ",", 
       " ", "\[Alpha]1", ",", " ", "\[Alpha]2", ",", " ", "\[Alpha]3", ",", 
       " ", "\[Alpha]4", ",", " ", "wsols", ",", "w", ",", " ", "l1w", ",", 
       " ", "l3w", ",", "  ", "e1", ",", " ", "e2", ",", " ", "e3", ",", " ", 
       "e4", ",", "intmat", ",", "count", ",", "  ", "prefac", ",", " ", 
       "exp", ",", "p"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4"}], "}"}],
        " ", "=", " ", 
       RowBox[{"MapThread", "[", 
        RowBox[{"compose", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
            "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
            "}"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4"}], 
        "}"}], " ", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], "/", "2"}], ")"}], 
        RowBox[{"MapThread", "[", 
         RowBox[{"Dot\[Lambda]m", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
             "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
             "}"}]}], "}"}]}], "]"}]}]}], ";", "  ", 
      RowBox[{"Ep", " ", "=", " ", 
       RowBox[{"(", 
        RowBox[{
        "nk1", " ", "+", " ", "nk2", " ", "+", " ", "nk3", " ", "+", " ", 
         "nk4"}], ")"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"e1", ",", " ", "e2", ",", " ", "e3", ",", " ", "e4"}], "}"}],
        "  ", "=", " ", 
       RowBox[{"MapThread", "[", 
        RowBox[{"pol", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}], ",", "1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
            "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
            "}"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Alpha]1", " ", "=", " ", 
       RowBox[{"I", " ", "nk1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Alpha]2", ",", " ", "\[Alpha]3", ",", " ", "\[Alpha]4"}], 
        "}"}], " ", "=", " ", 
       RowBox[{
        RowBox[{"Inverse", "[", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"e2", ",", "e3", ",", "e4"}], "}"}], "]"}], "]"}], ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]1"}], " ", "e1"}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"count", " ", "=", " ", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"p", " ", "=", " ", 
       RowBox[{"I", " ", 
        RowBox[{"(", 
         RowBox[{"nk1", " ", "+", " ", "nk3"}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"wsols", "[", "m_", "]"}], "  ", ":=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Alpha]1", " ", 
             RowBox[{"Dotp", "[", 
              RowBox[{"e1", ",", " ", "k3"}], "]"}]}], " ", "+", " ", 
            RowBox[{"\[Alpha]3", " ", 
             RowBox[{"Dotp", "[", 
              RowBox[{"e3", ",", " ", "k1"}], "]"}]}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Alpha]1", " ", "\[Alpha]3", " ", 
           RowBox[{"Dotp", "[", 
            RowBox[{"e1", ",", " ", "e3"}], "]"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{"m", " ", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Alpha]1", " ", 
                RowBox[{"Dotp", "[", 
                 RowBox[{"e1", ",", " ", "k3"}], "]"}]}], " ", "+", " ", 
               RowBox[{"\[Alpha]3", " ", 
                RowBox[{"Dotp", "[", 
                 RowBox[{"e3", ",", " ", "k1"}], "]"}]}]}], ")"}], "^", "2"}],
             " ", "-", " ", 
            RowBox[{"2", " ", "\[Alpha]1", " ", "\[Alpha]3", " ", 
             RowBox[{"Dotp", "[", 
              RowBox[{"e1", ",", " ", "e3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p", "^", "2"}], " ", "+", " ", 
               RowBox[{"Dotp", "[", 
                RowBox[{
                 RowBox[{"k1", " ", "+", " ", "k3"}], ",", " ", 
                 RowBox[{"k1", " ", "+", " ", "k3"}]}], "]"}]}], ")"}]}]}], 
           "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "\[Alpha]1", " ", "\[Alpha]3", " ", 
            RowBox[{"Dotp", "[", 
             RowBox[{"e1", ",", " ", "e3"}], "]"}]}], ")"}]}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"w", " ", "=", " ", 
          RowBox[{"wsols", "[", "mchoice", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"l1w", " ", "=", " ", 
          RowBox[{"l1", " ", "+", " ", 
           RowBox[{"\[Alpha]1", " ", "w", " ", 
            RowBox[{
             RowBox[{"dagger", "[", "lb1", "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"I", " ", "nk1"}], ")"}]}]}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"l3w", " ", "=", " ", 
          RowBox[{"l3", " ", "+", " ", 
           RowBox[{"\[Alpha]3", " ", "w", " ", 
            RowBox[{
             RowBox[{"dagger", "[", "lb3", "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"I", " ", "nk3"}], ")"}]}]}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"**", "**", "**", "**", "**", "**"}], "*", " ", 
           "Expression", " ", "starts", " ", 
           RowBox[{"here", " ", "**", "**", "**", "**"}]}], "******)"}], 
         "\[IndentingNewLine]", " ", 
         RowBox[{"prefac", " ", "=", "  ", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                "nk2", "+", "nk4", " ", "-", " ", "nk1", " ", "-", " ", 
                 "nk3"}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                "nk1", " ", "+", " ", "nk3", " ", "+", " ", "nk2", " ", "+", 
                 " ", "nk4"}], ")"}]}], " ", "+", " ", 
              RowBox[{"2", "  ", "nk2", " ", "nk4"}]}], ")"}]}], " ", "nk1", 
           " ", 
           RowBox[{"nk3", "/", 
            RowBox[{"(", 
             RowBox[{"64", " ", 
              SuperscriptBox[
               RowBox[{"(", " ", 
                RowBox[{"nk2", "  ", "nk4"}], " ", ")"}], "2"]}], " ", 
             ")"}]}]}]}], " ", ";", " ", 
         RowBox[{"exp", " ", "=", " ", "2"}], ";", "  ", 
         RowBox[{"prefac", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"wsols", "[", 
             RowBox[{"-", "mchoice"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"wsols", "[", "mchoice", "]"}], " ", "-", " ", 
              RowBox[{"wsols", "[", 
               RowBox[{"-", "mchoice"}], "]"}]}], ")"}]}], ")"}], " ", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"(", "  ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
              "nk4", " ", "-", " ", "nk2", " ", "-", " ", "nk1", " ", "-", 
               " ", "nk3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
              "nk2", " ", "-", " ", "nk4", " ", "-", " ", "nk1", " ", "-", 
               " ", "nk3"}], ")"}], "  ", 
             RowBox[{
              RowBox[{"(", " ", 
               RowBox[{"Dot\[Lambda]", "[", 
                RowBox[{"l2", ",", " ", "l4"}], "]"}], ")"}], "^", "3"}]}], 
            ")"}], "^", "2"}], "  ", 
          RowBox[{
           RowBox[{"Dot\[Lambda]", "[", 
            RowBox[{"lb1", ",", " ", "lb3"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Dot\[Lambda]", "[", 
                RowBox[{"l2", ",", " ", "l3w"}], "]"}], " ", ")"}], "^", 
              "2"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Dot\[Lambda]", "[", 
                RowBox[{"l4", ",", " ", "l1w"}], "]"}], " ", ")"}], "^", 
              "2"}], "\[IndentingNewLine]", "  ", 
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"l1", ",", " ", "l3"}], "]"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
               "nk1", " ", "+", " ", "nk3", " ", "+", " ", "nk2", " ", "+", 
                " ", "nk4"}], ")"}], "^", "2"}]}], " ", ")"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"mchoice", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", " ", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grav3der", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"l1_", ",", " ", "l2_", ",", " ", "l3_", ",", " ", "l4_"}], 
     "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"lb1_", ",", " ", "lb2_", ",", " ", "lb3_", ",", " ", "lb4_"}], 
     "}"}]}], "]"}], " ", ":=", "  ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4", ",", "nk1", ",", 
      " ", "nk2", ",", " ", "nk3", ",", " ", "nk4", ",", "  ", "wsols", ",", 
      "w", ",", " ", "l1w", ",", " ", "l3w", ",", " ", "lb2w", ",", "lb4w", 
      ",", " ", "l2w", ",", " ", "l4w", ",", " ", "lb1w", ",", " ", "lb3w", 
      ",", "  ", "term", ",", "  ", "\[Gamma]", ",", " ", "\[Beta]1", ",", 
      " ", "\[Beta]2", ",", " ", "\[Beta]3", ",", " ", "\[Beta]4", ",", "a", 
      ",", "b", ",", "c"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4"}], "}"}], 
      " ", "=", " ", 
      RowBox[{"MapThread", "[", 
       RowBox[{"compose", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
           "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}],
            "}"}]}], "}"}]}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4"}], 
       "}"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "I"}], "/", "2"}], ")"}], 
       RowBox[{"MapThread", "[", 
        RowBox[{"Dot\[Lambda]m", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
            "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
            "}"}]}], "}"}]}], "]"}]}]}], ";", "  ", "\[IndentingNewLine]", 
     RowBox[{"\[Beta]1", " ", "=", " ", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Beta]2", " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Dot\[Lambda]m", "[", 
         RowBox[{"lb1", ",", " ", "l4"}], "]"}]}], " ", 
       RowBox[{
        RowBox[{"Dot\[Lambda]", "[", 
         RowBox[{"lb1", ",", " ", "lb3"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Dot\[Lambda]", "[", 
           RowBox[{"l2", ",", " ", "l4"}], "]"}], " ", 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l2", ",", " ", "lb3"}], "]"}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Beta]3", " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Dot\[Lambda]m", "[", 
         RowBox[{"l2", ",", " ", "lb1"}], "]"}]}], " ", 
       RowBox[{
        RowBox[{"Dot\[Lambda]m", "[", 
         RowBox[{"l4", ",", " ", "lb1"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l2", ",", " ", "lb3"}], "]"}], " ", 
          RowBox[{"Dot\[Lambda]m", "[", 
           RowBox[{"l4", ",", " ", "lb3"}], "]"}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Beta]4", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Dot\[Lambda]m", "[", 
         RowBox[{"lb1", ",", " ", "l2"}], "]"}]}], " ", 
       RowBox[{
        RowBox[{"Dot\[Lambda]", "[", 
         RowBox[{"lb1", ",", " ", "lb3"}], "]"}], "/", 
        RowBox[{"Dot\[Lambda]", "[", 
         RowBox[{"l4", ",", " ", "l2"}], "]"}]}], " ", 
       RowBox[{"Dot\[Lambda]m", "[", 
        RowBox[{"l4", ",", " ", "lb3"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a", " ", "=", " ", 
      RowBox[{
       RowBox[{"Dot\[Lambda]", "[", 
        RowBox[{"lb1", ",", " ", "lb3"}], "]"}], " ", "\[Beta]1", " ", 
       "\[Beta]3"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"b", " ", "=", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Dot\[Lambda]m", "[", 
          RowBox[{"l3", ",", " ", "lb1"}], "]"}], " ", "\[Beta]1"}], " ", "-",
         " ", 
        RowBox[{
         RowBox[{"Dot\[Lambda]m", "[", 
          RowBox[{"l1", ",", " ", "lb3"}], "]"}], " ", "\[Beta]3"}]}], 
       ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"c", "  ", "=", " ", 
      RowBox[{"-", 
       RowBox[{"Dot\[Lambda]", "[", 
        RowBox[{"l1", ",", " ", "l3"}], "]"}]}]}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"wsols", "[", "m_", "]"}], " ", ":=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "b"}], " ", "+", " ", 
         RowBox[{"m", " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"b", "^", "2"}], " ", "-", " ", 
            RowBox[{"4", " ", "a", " ", "c"}]}], "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "a"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"w", " ", "=", " ", 
         RowBox[{"wsols", "[", "mchoice", "]"}]}], ";", "\[IndentingNewLine]",
         
        RowBox[{"\[Gamma]", " ", "=", " ", 
         RowBox[{"D", "[", 
          RowBox[{"w", ",", "p"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"l1w", " ", "=", " ", 
         RowBox[{"l1", " ", "+", "  ", 
          RowBox[{"\[Beta]1", " ", 
           RowBox[{"dagger", "[", "lb1", "]"}], "w"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"l3w", " ", "=", " ", 
         RowBox[{"l3", " ", "+", " ", 
          RowBox[{"\[Beta]3", " ", 
           RowBox[{"dagger", "[", "lb3", "]"}], " ", "w"}]}]}], ";", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"lb2w", " ", "=", " ", 
         RowBox[{"lb2", " ", "+", " ", 
          RowBox[{"\[Beta]2", " ", "w", " ", 
           RowBox[{"dagger", "[", "l2", "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"lb4w", " ", "=", " ", 
         RowBox[{"lb4", " ", "+", " ", 
          RowBox[{"\[Beta]4", " ", "w", " ", 
           RowBox[{"dagger", "[", "l4", "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Gamma]", "=", " ", 
         RowBox[{"2", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nk1", " ", "+", " ", "nk3"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Beta]3", " ", 
                RowBox[{"Dot\[Lambda]m", "[", 
                 RowBox[{"l1w", ",", " ", "lb3"}], "]"}]}], " ", "-", 
               RowBox[{"\[Beta]1", " ", 
                RowBox[{"Dot\[Lambda]m", "[", 
                 RowBox[{"l3w", ",", " ", "lb1"}], "]"}]}]}], " ", ")"}], " ",
              
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"lb1", ",", " ", "lb3"}], "]"}]}], ")"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"term", " ", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"+", " ", "2"}], "I", " ", 
           RowBox[{"(", 
            RowBox[{"nk1", " ", "+", " ", "nk3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                  "nk2", "+", " ", "nk4", " ", "-", " ", "nk1", " ", "-", " ",
                    "nk3"}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                  "nk1", " ", "+", " ", "nk2", " ", "+", " ", "nk3", " ", "+",
                    " ", "nk4"}], ")"}]}], " ", "+", " ", 
                RowBox[{"2", " ", "nk2", " ", "nk4"}]}], ")"}]}], " ", "+", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Dot\[Lambda]", "[", 
                 RowBox[{"l1", ",", " ", "l3"}], "]"}], " ", 
                RowBox[{"Dot\[Lambda]", "[", 
                 RowBox[{"lb1", ",", " ", "lb3"}], "]"}]}], ")"}]}]}], 
            ")"}]}], " ", "+", " ", 
          RowBox[{"2", " ", 
           RowBox[{"I", "/", 
            RowBox[{"(", 
             RowBox[{
             "nk4", " ", "-", " ", "nk1", " ", "-", " ", "nk2", " ", "-", " ",
               "nk3"}], ")"}]}]}], " ", "+", " ", 
          RowBox[{"2", " ", 
           RowBox[{"I", "/", 
            RowBox[{"(", 
             RowBox[{
             "nk2", " ", "-", " ", "nk3", " ", "-", " ", "nk1", " ", "-", " ",
               "nk4"}], ")"}]}]}], "  ", "+", " ", 
          RowBox[{"2", " ", 
           RowBox[{"I", "/", 
            RowBox[{"(", 
             RowBox[{
             "nk1", " ", "+", " ", "nk2", " ", "+", " ", "nk3", " ", "+", " ",
               "nk4"}], ")"}]}]}], "-", "  ", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"wsols", "[", "mchoice", "]"}], " ", "+", " ", 
              RowBox[{"wsols", "[", 
               RowBox[{"-", "mchoice"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"wsols", "[", 
               RowBox[{"-", "mchoice"}], "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"wsols", "[", "mchoice", "]"}], " ", "-", " ", 
                RowBox[{"wsols", "[", 
                 RowBox[{"-", "mchoice"}], "]"}]}], ")"}]}], ")"}]}]}], " ", 
          "-", " ", 
          RowBox[{"2", " ", "\[Beta]3", " ", "\[Gamma]", " ", 
           RowBox[{
            RowBox[{"Dot\[Lambda]m", "[", 
             RowBox[{"l2", ",", " ", "lb3"}], "]"}], "/", 
            RowBox[{"Dot\[Lambda]", "[", 
             RowBox[{"l2", ",", " ", "l3w"}], "]"}]}]}], " ", "+", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"Dot\[Lambda]m", "[", 
             RowBox[{"lb1", ",", " ", "l2"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Dot\[Lambda]", "[", 
               RowBox[{"lb1", ",", " ", "lb3"}], "]"}], " ", 
              RowBox[{"Dot\[Lambda]", "[", 
               RowBox[{"l2", ",", " ", "l3w"}], "]"}]}], ")"}]}]}], " ", "-", 
          " ", 
          RowBox[{"2", " ", "\[Beta]1", " ", "\[Gamma]", " ", 
           RowBox[{
            RowBox[{"Dot\[Lambda]m", "[", 
             RowBox[{"l4", ",", " ", "lb1"}], "]"}], "/", 
            RowBox[{"Dot\[Lambda]", "[", 
             RowBox[{"l4", ",", " ", "l1w"}], "]"}]}]}], "+", " ", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"Dot\[Lambda]m", "[", 
             RowBox[{"lb3", ",", " ", "l4"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Dot\[Lambda]", "[", 
               RowBox[{"lb3", ",", " ", "lb1"}], "]"}], " ", 
              RowBox[{"Dot\[Lambda]", "[", 
               RowBox[{"l4", ",", " ", "l1w"}], "]"}]}], ")"}]}]}]}]}], ";", 
        "\[IndentingNewLine]", "   ", "term"}], " ", ",", 
       RowBox[{"{", 
        RowBox[{"mchoice", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", " ", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"grav3res", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l1_", ",", " ", "l2_", ",", " ", "l3_", ",", " ", "l4_"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"lb1_", ",", " ", "lb2_", ",", " ", "lb3_", ",", " ", "lb4_"}], 
      "}"}]}], "]"}], "  ", ":=", " ", 
   RowBox[{
    RowBox[{"grav3val", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
       "}"}]}], "]"}], "*", 
    RowBox[{"grav3der", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
       "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grav3propres", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"l1_", ",", " ", "l2_", ",", " ", "l3_", ",", " ", "l4_"}], 
     "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"lb1_", ",", " ", "lb2_", ",", " ", "lb3_", ",", " ", "lb4_"}], 
     "}"}]}], "]"}], " ", ":=", "  ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4", ",", "nk1", ",", 
      " ", "nk2", ",", " ", "nk3", ",", " ", "nk4", ",", "  ", "Ep", ",", 
      "   ", "prefac", ",", " ", "exp", ",", "p"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4"}], "}"}], 
      " ", "=", " ", 
      RowBox[{"MapThread", "[", 
       RowBox[{"compose", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
           "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}],
            "}"}]}], "}"}]}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"nk1", ",", " ", "nk2", ",", " ", "nk3", ",", " ", "nk4"}], 
       "}"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "I"}], "/", "2"}], ")"}], 
       RowBox[{"MapThread", "[", 
        RowBox[{"Dot\[Lambda]m", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], 
            "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
            "}"}]}], "}"}]}], "]"}]}]}], ";", "  ", 
     RowBox[{"Ep", " ", "=", " ", 
      RowBox[{"(", 
       RowBox[{
       "nk1", " ", "+", " ", "nk2", " ", "+", " ", "nk3", " ", "+", " ", 
        "nk4"}], ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"p", " ", "=", " ", 
      RowBox[{"I", " ", 
       RowBox[{"norm", "[", 
        RowBox[{"k1", " ", "+", " ", "k3"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"**", "**", "**", "**", "**", "**"}], "*", " ", "Expression", 
       " ", "starts", " ", 
       RowBox[{"here", " ", "**", "**", "**", "**"}]}], "******)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"prefac", " ", "=", " ", 
      RowBox[{
       RowBox[{" ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["nk1", "2"], "+", 
           RowBox[{"4", " ", "nk1", " ", "nk3"}], "+", 
           SuperscriptBox["nk3", "2"], "+", 
           SuperscriptBox["p", "2"]}], ")"}], "  ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["nk2", "2"], "+", 
           RowBox[{"4", " ", "nk2", " ", "nk4"}], "+", 
           SuperscriptBox["nk4", "2"], "+", 
           SuperscriptBox["p", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}]}]}], "/", 
       RowBox[{"(", 
        RowBox[{"4", "*", "32", "*", "32", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"nk1", " ", "nk2", " ", "nk3", " ", "nk4"}], " ", ")"}], 
          "2"], " ", 
         RowBox[{"norm", "[", 
          RowBox[{"k1", " ", "+", " ", "k3"}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"nk1", " ", "+", " ", "nk3", " ", "+", " ", 
            RowBox[{"I", " ", "p"}]}], ")"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"nk1", " ", "+", " ", "nk3", " ", "-", " ", 
            RowBox[{"I", " ", "p"}]}], ")"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"nk2", " ", "+", " ", "nk4", " ", "+", " ", 
            RowBox[{"I", " ", "p"}]}], ")"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"nk2", " ", "+", " ", "nk4", " ", "-", " ", 
            RowBox[{"I", " ", "p"}]}], ")"}], "^", "2"}]}], ")"}]}]}], " ", 
     ";", " ", 
     RowBox[{"exp", " ", "=", " ", "2"}], ";", 
     RowBox[{"prefac", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "The", " ", "part", " ", "above", " ", "was", " ", "the", " ", 
        "common", " ", "factor"}], " ", "*)"}], 
      RowBox[{"{", 
       RowBox[{"(*", 
        RowBox[{
        "This", " ", "is", " ", "the", " ", "expression", " ", "for", " ", 
         "negative", " ", "hint"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"(*", 
           RowBox[{
           "Everything", " ", "inside", " ", "this", " ", "bracket", " ", 
            "is", " ", "raised", " ", "to", " ", "the", " ", "power", " ", 
            "exp"}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nk1", " ", "+", " ", 
             RowBox[{"I", " ", "p"}], " ", "-", " ", "nk3"}], ")"}], "  ", 
           RowBox[{"(", 
            RowBox[{"nk3", " ", "-", " ", "nk1", " ", "+", " ", 
             RowBox[{"I", " ", "p"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"nk1", " ", "+", " ", "nk3", " ", "-", " ", 
             RowBox[{"I", " ", "p"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"nk4", " ", "+", " ", 
             RowBox[{"I", " ", "p"}], " ", "-", " ", "nk2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"nk2", " ", "-", " ", "nk4", " ", "+", " ", 
             RowBox[{"I", " ", "p"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"nk2", " ", "+", " ", "nk4", " ", "+", " ", 
             RowBox[{"I", " ", "p"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Dot\[Lambda]", "[", 
                RowBox[{"lb1", ",", " ", "lb3"}], "]"}], " ", 
               RowBox[{"Dot\[Lambda]", "[", 
                RowBox[{"l2", ",", " ", "l4"}], "]"}]}], ")"}], "^", "3"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Dot\[Lambda]", "[", 
                  RowBox[{"lb1", ",", " ", "lb3"}], "]"}], " ", 
                 RowBox[{"Dot\[Lambda]", "[", 
                  RowBox[{"l2", ",", " ", "l3"}], "]"}]}], " ", "+", " ", 
                RowBox[{"I", " ", 
                 RowBox[{"(", 
                  RowBox[{"nk1", " ", "+", " ", "nk3", " ", "+", " ", 
                   RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                 RowBox[{"Dot\[Lambda]m", "[", 
                  RowBox[{"lb1", ",", " ", "l2"}], "]"}]}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Dot\[Lambda]", "[", 
                  RowBox[{"lb3", ",", " ", "lb1"}], "]"}], " ", 
                 RowBox[{"Dot\[Lambda]", "[", 
                  RowBox[{"l4", ",", " ", "l1"}], "]"}]}], " ", "+", " ", 
                RowBox[{"I", " ", 
                 RowBox[{"(", 
                  RowBox[{"nk3", " ", "+", " ", "nk1", " ", "+", " ", 
                   RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                 RowBox[{"Dot\[Lambda]m", "[", 
                  RowBox[{"lb3", ",", " ", "l4"}], "]"}]}]}], ")"}]}], 
             ")"}]}]}], "\[IndentingNewLine]", ")"}], "^", 
         RowBox[{"(", "exp", ")"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Now", ",", " ", 
          RowBox[{
          "this", " ", "is", " ", "the", " ", "expression", " ", "for", " ", 
           "positive", " ", "hint"}]}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"(*", 
           RowBox[{
           "Everything", " ", "inside", " ", "this", " ", "bracket", " ", 
            "is", " ", "raised", " ", "to", " ", "the", " ", "power", " ", 
            "exp"}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nk1", " ", "+", " ", "nk3", " ", "+", " ", 
             RowBox[{"I", " ", "p"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"nk2", " ", "+", " ", "nk4", " ", "-", " ", 
             RowBox[{"I", " ", "p"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"lb1", ",", " ", "lb3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Dot\[Lambda]", "[", 
                 RowBox[{"lb3", ",", " ", "lb2"}], "]"}], " ", 
                RowBox[{"Dot\[Lambda]", "[", 
                 RowBox[{"l4", ",", " ", "l2"}], "]"}]}], " ", "+", " ", 
               RowBox[{"I", " ", 
                RowBox[{"(", 
                 RowBox[{"nk2", " ", "+", " ", "nk4", " ", "-", " ", 
                  RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                RowBox[{"Dot\[Lambda]m", "[", 
                 RowBox[{"lb3", ",", " ", "l4"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Dot\[Lambda]", "[", 
              RowBox[{"l2", ",", " ", "l4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Dot\[Lambda]", "[", 
                 RowBox[{"lb1", ",", " ", "lb4"}], "]"}], "  ", 
                RowBox[{"Dot\[Lambda]", "[", 
                 RowBox[{"l2", ",", " ", "l4"}], "]"}]}], "+", " ", 
               RowBox[{"I", " ", 
                RowBox[{"(", 
                 RowBox[{"nk2", " ", "+", " ", "nk4", " ", "-", " ", 
                  RowBox[{"I", " ", "p"}]}], ")"}], " ", 
                RowBox[{"Dot\[Lambda]m", "[", 
                 RowBox[{"lb1", ",", " ", "l2"}], "]"}]}]}], ")"}]}], " ", 
            ")"}]}], ")"}], "^", 
         RowBox[{"(", "exp", ")"}]}]}], "}"}]}]}]}], "\[IndentingNewLine]", 
   " ", "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.5366198775601797`*^9, 3.536619913124214*^9}, {
   3.536619946359115*^9, 3.5366199475371823`*^9}, {3.5366200210793886`*^9, 
   3.5366200534252386`*^9}, {3.536620115298778*^9, 3.5366201352849207`*^9}, {
   3.5366228127400627`*^9, 3.5366228529133606`*^9}, {3.5366230559279723`*^9, 
   3.5366230867347345`*^9}, {3.5368166389283442`*^9, 3.536816639224745*^9}, {
   3.5368167928241816`*^9, 3.5368168185231037`*^9}, {3.536821509794374*^9, 
   3.5368215110423765`*^9}, {3.5368246284742107`*^9, 3.536824629234254*^9}, {
   3.536825356126748*^9, 3.536825366672367*^9}, {3.536825546272544*^9, 
   3.536825559288128*^9}, {3.5368257806475053`*^9, 3.536825785873514*^9}, {
   3.5368375667125235`*^9, 3.5368375797073464`*^9}, {3.5368376937435465`*^9, 
   3.536837713181181*^9}, 3.5368377492328444`*^9, {3.5368377983105307`*^9, 
   3.5368378043789415`*^9}, {3.536837977227245*^9, 3.536837988022464*^9}, 
   3.5368380215313225`*^9, {3.5368381216366987`*^9, 3.5368381342259207`*^9}, 
   3.5368385167073927`*^9, {3.5368453665539355`*^9, 3.5368454173788247`*^9}, {
   3.536936023458377*^9, 3.536936031221821*^9}, {3.536937800827036*^9, 
   3.536937829120654*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ans", " ", "=", " ", 
   RowBox[{"Chop", "[", 
    RowBox[{"M4pt", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h1", ",", " ", "h2", ",", " ", "h3", ",", " ", "h4"}], "}"}], 
      ",", " ", 
      RowBox[{"{", 
       RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], "}"}], 
      ",", " ", 
      RowBox[{"{", 
       RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
       "}"}], ",", " ", "\"\<grav\>\""}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<**************** (12)(34) Partition ************\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<**** Pole at i(|k1| + |k2|) for both values of w****\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"temp1", " ", "=", " ", 
  RowBox[{"Sort", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"grav1res", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
        "}"}]}], "]"}], ",", 
     RowBox[{"grav1res", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"lb2", ",", " ", "lb1", ",", " ", "lb4", ",", " ", "lb3"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l2", ",", " ", "l1", ",", " ", "l4", ",", " ", "l3"}], 
        "}"}]}], "]"}], ",", "0", ",", "0"}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"temp2", " ", "=", " ", 
  RowBox[{"Sort", "[", 
   RowBox[{"ans", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"temp1", " ", "-", " ", "temp2"}], " ", ",", "7"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<***** Pole at i |k1 + k2| for both values of hint ****\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"temp1", " ", "=", " ", 
  RowBox[{"Sort", "[", 
   RowBox[{"ans", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "3"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"temp2", " ", "=", " ", 
  RowBox[{"Sort", "[", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"grav1propres", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
        "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"temp1", " ", "-", " ", "temp2"}], ",", "7"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<**************** (13)(24) Partition ************\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<*** Pole at i(|k1| + |k3|) for both values of w ****\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"temp1", " ", "=", " ", 
  RowBox[{"Sort", "[", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"grav3res", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
        "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"temp2", " ", "=", " ", 
  RowBox[{"Sort", "[", 
   RowBox[{"ans", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "1"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"temp1", " ", "-", " ", "temp2"}], ",", "7"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<*** Pole at i(|k2| + |k4|) for both values of w ****\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"temp1", " ", "=", " ", 
  RowBox[{"Sort", "[", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"grav3res", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"lb2", ",", " ", "lb1", ",", " ", "lb4", ",", " ", "lb3"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l2", ",", " ", "l1", ",", " ", "l4", ",", " ", "l3"}], 
        "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"temp2", " ", "=", " ", 
  RowBox[{"Sort", "[", 
   RowBox[{"ans", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "2"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"temp1", " ", "-", " ", "temp2"}], ",", " ", "7"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<*** Pole at i(|k1 + k3|) for both values of hint ****\>\"", 
  "]"}], "\n", 
 RowBox[{"temp1", " ", "=", " ", 
  RowBox[{"Sort", "[", 
   RowBox[{"ans", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "3"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"temp2", " ", "=", " ", 
  RowBox[{"Sort", "[", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"grav3propres", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"lb1", ",", " ", "lb2", ",", " ", "lb3", ",", " ", "lb4"}], 
        "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"temp1", " ", "-", " ", "temp2"}], ",", "7"}], "]"}]}], "Input",
 CellChangeTimes->{{3.536825644051197*^9, 3.5368256504505634`*^9}, {
  3.5368256918340483`*^9, 3.536825741139283*^9}, {3.5368378528794265`*^9, 
  3.5368378630974445`*^9}, {3.5368455283106194`*^9, 3.5368455379670362`*^9}}],\


Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Partition No.\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Partition No.", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.536838581603506*^9, 3.5368455425846443`*^9, 
  3.5369378512539206`*^9, 3.536976749192122*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Partition No.\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Partition No.", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.536838581603506*^9, 3.5368455425846443`*^9, 
  3.5369378512539206`*^9, 3.5369767516592627`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Partition No.\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Partition No.", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.536838581603506*^9, 3.5368455425846443`*^9, 
  3.5369378512539206`*^9, 3.5369767541734066`*^9}],

Cell[BoxData["\<\"**************** (12)(34) Partition ************\"\>"], \
"Print",
 CellChangeTimes->{3.536838581603506*^9, 3.5368455425846443`*^9, 
  3.5369378512539206`*^9, 3.536976755523484*^9}],

Cell[BoxData["\<\"**** Pole at i(|k1| + |k2|) for both values of w****\"\>"], \
"Print",
 CellChangeTimes->{3.536838581603506*^9, 3.5368455425846443`*^9, 
  3.5369378512539206`*^9, 3.5369767555244837`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "535.7897503593031110477453174161451702813450641936623120363814`45.\
920146331541154"}], "+", 
    RowBox[{
    "255.3593370182487351046453075506621145654621770961820607731141`45.\
60132752803873", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "30.2382604822022795554776000060053885365581534105535100931273`45.\
02475912654045", "+", 
    RowBox[{
    "9.4178970943665588060219082998047927156419187817878404589649`44.\
51370179030784", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.536838588342718*^9, 3.536845549542257*^9, 
  3.536937858802352*^9, 3.5369767555274844`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "535.7897503593031110477453174161451702813450641909135967144035`42.\
440933466582024"}], "+", 
    RowBox[{
    "255.359337018248735104645307550662114565462177096772273604137`42.\
12091495824596", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "30.2382604822022795554776000060053885365581534267795025273941`41.\
672405911073206", "+", 
    RowBox[{
    "9.4178970943665588060219082998047927156419187540418803052397`41.\
16849807273755", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.536838588342718*^9, 3.536845549542257*^9, 
  3.536937858802352*^9, 3.5369767555294847`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``39.71179501986064", "+", 
    RowBox[{"0``39.71361956800981", " ", "\[ImaginaryI]"}]}], ",", "0", ",", 
   "0", ",", 
   RowBox[{"0``40.19165620613176", "+", 
    RowBox[{"0``40.19434802973583", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.536838588342718*^9, 3.536845549542257*^9, 
  3.536937858802352*^9, 3.536976755530484*^9}],

Cell[BoxData["\<\"***** Pole at i |k1 + k2| for both values of hint \
****\"\>"], "Print",
 CellChangeTimes->{3.536838581603506*^9, 3.5368455425846443`*^9, 
  3.5369378512539206`*^9, 3.5369767555314846`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "32.2974552041319721142819294586785701577398469279371915935317`42.\
706058319293895"}], "-", 
    RowBox[{
    "12.2017816401874744275565991582171719615434760228183416858082`42.\
275459570695425", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "536.0275311073746815538584245030903593541884852168820890828431`43.\
07835608592846", "-", 
    RowBox[{
    "255.4732002782211790393186440251616774007045122424980102704506`42.\
75826111626717", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.536838588342718*^9, 3.536845549542257*^9, 
  3.536937858802352*^9, 3.5369767555314846`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "32.2974552041319721142819294586785701577398469272858854607599`45.\
24563542707976"}], "-", 
    RowBox[{
    "12.2017816401874744275565991582171719615434760229756453641685`44.\
80315864231947", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "536.0275311073746815538584245030903593541884852224634535224688`45.\
51303778774556", "-", 
    RowBox[{
    "255.4732002782211790393186440251616774007045122453065615825153`45.\
38185614322625", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.536838588342718*^9, 3.536845549542257*^9, 
  3.536937858802352*^9, 3.536976755532484*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``41.19563808174605", "+", 
    RowBox[{"0``41.18774972721176", " ", "\[ImaginaryI]"}]}], ",", "0", ",", 
   "0", ",", 
   RowBox[{"0``40.347575659822745", "+", 
    RowBox[{"0``40.34988378335255", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.536838588342718*^9, 3.536845549542257*^9, 
  3.536937858802352*^9, 3.5369767555334845`*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"**************** (13)(24) Partition ************\"\>"], \
"Print",
 CellChangeTimes->{3.536838581603506*^9, 3.5368455425846443`*^9, 
  3.5369378512539206`*^9, 3.536976755534485*^9}],

Cell[BoxData["\<\"*** Pole at i(|k1| + |k3|) for both values of w ****\"\>"], \
"Print",
 CellChangeTimes->{3.536838581603506*^9, 3.5368455425846443`*^9, 
  3.5369378512539206`*^9, 3.536976755535485*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "0.005385399465243463423353109606451643489730818280368208908`43.\
65192386668435"}], "-", 
    RowBox[{
    "0.0259584439947734583810988772779536421880686209749077693079`44.\
33465993768775", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "1.4861225707472640124365889861063951719835534873084248586934`43.\
85066000638661", "-", 
    RowBox[{
    "0.146803288231303421705539319501157778620045835831666261389`42.\
82595626040229", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.536838588342718*^9, 3.536845549542257*^9, 
  3.536937858802352*^9, 3.536976755540485*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "0.0053853994652434634233531096064516434897308182802443132941`41.\
21007145351822"}], "-", 
    RowBox[{
    "0.0259584439947734583810988772779536421880686209744617786252`41.\
89613521196938", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "1.4861225707472640124365889861063951719835534872070020507416`40.\
988588823363564", "-", 
    RowBox[{
    "0.1468032882313034217055393195011577786200458358535377807446`39.\
98359302952247", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.536838588342718*^9, 3.536845549542257*^9, 
  3.536937858802352*^9, 3.536976755542485*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``43.47728624548073", "+", 
    RowBox[{"0``43.480277237239996", " ", "\[ImaginaryI]"}]}], ",", "0", ",", 
   "0", ",", 
   RowBox[{"0``40.815937961625146", "+", 
    RowBox[{"0``40.816233354576376", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.536838588342718*^9, 3.536845549542257*^9, 
  3.536937858802352*^9, 3.536976755543485*^9}],

Cell[BoxData["\<\"*** Pole at i(|k2| + |k4|) for both values of w ****\"\>"], \
"Print",
 CellChangeTimes->{3.536838581603506*^9, 3.5368455425846443`*^9, 
  3.5369378512539206`*^9, 3.536976755544485*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "0.0032591911931841555813473240452343293886898477176153043288`43.\
92041085664358"}], "-", 
    RowBox[{
    "0.0085230226061996667427085251897188046034229673783579548857`44.\
34106033956971", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "2.6084987013042559678258372585162788247466002152812926997765`43.\
580687346134006", "-", 
    RowBox[{
    "2.4667994347800230466358773274131129669079140208493467035605`43.\
55022964183451", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.536838588342718*^9, 3.536845549542257*^9, 
  3.536937858802352*^9, 3.5369767555454855`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "0.0032591911931841555813473240452343293886898477192783130201`41.\
41406581691151"}], "-", 
    RowBox[{
    "0.0085230226061996667427085251897188046034229673789790980028`41.\
83149049100828", " ", "\[ImaginaryI]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
   "2.6084987013042559678258372585162788247466002152965697838276`42.\
1992536227563", "-", 
    RowBox[{
    "2.4667994347800230466358773274131129669079140208542780599105`42.\
17668052106177", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.536838588342718*^9, 3.536845549542257*^9, 
  3.536937858802352*^9, 3.536976755546485*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``43.899604642527784", "+", 
    RowBox[{"0``43.89955549602459", " ", "\[ImaginaryI]"}]}], ",", "0", ",", 
   "0", ",", 
   RowBox[{"0``41.765183064214085", "+", 
    RowBox[{"0``41.76654945756538", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.536838588342718*^9, 3.536845549542257*^9, 
  3.536937858802352*^9, 3.536976755546485*^9}],

Cell[BoxData["\<\"*** Pole at i(|k1 + k3|) for both values of hint \
****\"\>"], "Print",
 CellChangeTimes->{3.536838581603506*^9, 3.5368455425846443`*^9, 
  3.5369378512539206`*^9, 3.5369767555474854`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{
   "0.1551551722452698607714643782782690528373075923256503971622`42.\
515905971269675", "+", 
    RowBox[{
    "0.4979838393784792501843864644722003214315882895024965487304`43.\
029542228821775", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.6909023689787327869059258175397182311576088451215978627392`42.\
693660081011686", "+", 
    RowBox[{
    "0.6492688153645778523262183884423926634022980300834050622357`41.\
934116146244925", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.536838588342718*^9, 3.536845549542257*^9, 
  3.536937858802352*^9, 3.5369767555484858`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{
   "0.15515517224526986077146437827826905283730759232961006183`45.\
51618422503919", "+", 
    RowBox[{
    "0.4979838393784792501843864644722003214315882895059655904339`46.\
02857497517538", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.6909023689787327869059258175397182311576088452395556717465`45.\
807637641644305", "+", 
    RowBox[{
    "0.6492688153645778523262183884423926634022980299533013368425`45.\
145741743284454", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.536838588342718*^9, 3.536845549542257*^9, 
  3.536937858802352*^9, 3.5369767555494857`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"0``43.32470591389599", "+", 
    RowBox[{"0``43.33189193475902", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``42.12619360557413", "+", 
    RowBox[{"0``42.12142490076763", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.536838588342718*^9, 3.536845549542257*^9, 
  3.536937858802352*^9, 3.5369767555504856`*^9}]
}, Open  ]]
},
WindowSize->{1262, 862},
WindowMargins->{{-3, Automatic}, {Automatic, 29}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"6.0 for Microsoft Windows (32-bit) (February 7, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 1841, 35, 152, "Input"],
Cell[2412, 58, 537, 12, 52, "Input"],
Cell[CellGroupData[{
Cell[2974, 74, 1602, 34, 192, "Input"],
Cell[4579, 110, 678, 10, 30, "Output"]
}, Open  ]],
Cell[5272, 123, 12489, 369, 572, "Input"],
Cell[17764, 494, 346, 8, 31, "Input"],
Cell[18113, 504, 986, 20, 52, "Input"],
Cell[19102, 526, 13869, 355, 552, "Input"],
Cell[32974, 883, 28126, 740, 1152, "Input"],
Cell[CellGroupData[{
Cell[61125, 1627, 7065, 178, 412, "Input"],
Cell[68193, 1807, 3538, 84, 88, "Output"],
Cell[71734, 1893, 530, 7, 23, "Print"],
Cell[72267, 1902, 3545, 82, 88, "Output"]
}, Open  ]],
Cell[75827, 1987, 226, 3, 72, "Input"],
Cell[76056, 1992, 26882, 623, 913, "Input"],
Cell[102941, 2617, 13736, 319, 452, "Input"],
Cell[116680, 2938, 453, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[117158, 2953, 5067, 129, 332, "Input"],
Cell[CellGroupData[{
Cell[122250, 3086, 2390, 54, 119, "Print"],
Cell[124643, 3142, 280, 6, 23, "Print"],
Cell[124926, 3150, 280, 6, 23, "Print"],
Cell[125209, 3158, 280, 6, 23, "Print"]
}, Open  ]],
Cell[125504, 3167, 5644, 147, 354, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131185, 3319, 446, 10, 52, "Input"],
Cell[131634, 3331, 295, 6, 30, "Output"]
}, Open  ]],
Cell[131944, 3340, 4196, 81, 212, "Input"],
Cell[136143, 3423, 196, 3, 31, "Input"],
Cell[136342, 3428, 23476, 550, 848, "Input"],
Cell[159821, 3980, 20665, 464, 986, "Input"],
Cell[CellGroupData[{
Cell[180511, 4448, 5403, 134, 272, "Input"],
Cell[185917, 4584, 1368, 28, 30, "Output"],
Cell[187288, 4614, 1273, 24, 30, "Output"],
Cell[188564, 4640, 799, 13, 30, "Output"],
Cell[189366, 4655, 1387, 30, 30, "Output"],
Cell[190756, 4687, 1279, 25, 30, "Output"],
Cell[192038, 4714, 801, 13, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192876, 4732, 4436, 111, 192, "Input"],
Cell[197315, 4845, 1378, 27, 30, "Output"],
Cell[198696, 4874, 1479, 31, 30, "Output"],
Cell[200178, 4907, 903, 14, 30, "Output"],
Cell[201084, 4923, 1383, 27, 30, "Output"],
Cell[202470, 4952, 1482, 31, 30, "Output"],
Cell[203955, 4985, 903, 14, 30, "Output"]
}, Open  ]],
Cell[204873, 5002, 31354, 758, 1469, "Input"],
Cell[CellGroupData[{
Cell[236252, 5764, 8323, 229, 612, "Input"],
Cell[CellGroupData[{
Cell[244600, 5997, 819, 13, 23, "Print"],
Cell[245422, 6012, 821, 13, 23, "Print"],
Cell[246246, 6027, 821, 13, 23, "Print"],
Cell[247070, 6042, 743, 10, 23, "Print"],
Cell[247816, 6054, 745, 10, 23, "Print"]
}, Open  ]],
Cell[248576, 6067, 1233, 24, 50, "Output"],
Cell[249812, 6093, 1231, 24, 50, "Output"],
Cell[251046, 6119, 958, 17, 33, "Output"],
Cell[252007, 6138, 747, 10, 23, "Print"],
Cell[252757, 6150, 1230, 24, 50, "Output"],
Cell[253990, 6176, 1161, 23, 30, "Output"],
Cell[255154, 6201, 961, 17, 33, "Output"],
Cell[256118, 6220, 749, 10, 23, "Print"],
Cell[256870, 6232, 1230, 24, 50, "Output"],
Cell[258103, 6258, 1232, 24, 50, "Output"],
Cell[259338, 6284, 959, 17, 33, "Output"],
Cell[CellGroupData[{
Cell[260322, 6305, 743, 10, 23, "Print"],
Cell[261068, 6317, 745, 10, 23, "Print"]
}, Open  ]],
Cell[261828, 6330, 1229, 24, 50, "Output"],
Cell[263060, 6356, 1231, 24, 50, "Output"],
Cell[264294, 6382, 957, 17, 33, "Output"],
Cell[265254, 6401, 747, 10, 23, "Print"],
Cell[266004, 6413, 1232, 24, 50, "Output"],
Cell[267239, 6439, 1230, 24, 50, "Output"],
Cell[268472, 6465, 959, 17, 33, "Output"],
Cell[269434, 6484, 748, 10, 23, "Print"],
Cell[270185, 6496, 1229, 24, 50, "Output"],
Cell[271417, 6522, 1230, 24, 50, "Output"],
Cell[272650, 6548, 959, 17, 33, "Output"]
}, Open  ]],
Cell[273624, 6568, 1372, 40, 52, "Input"],
Cell[274999, 6610, 59162, 1483, 2466, "Input"],
Cell[CellGroupData[{
Cell[334186, 8097, 5806, 164, 472, "Input"],
Cell[CellGroupData[{
Cell[340019, 8266, 277, 6, 23, "Print"],
Cell[340299, 8274, 279, 6, 23, "Print"],
Cell[340581, 8282, 279, 6, 23, "Print"],
Cell[340863, 8290, 199, 3, 23, "Print"],
Cell[341065, 8295, 205, 3, 23, "Print"]
}, Open  ]],
Cell[341285, 8301, 689, 17, 50, "Output"],
Cell[341977, 8320, 689, 17, 50, "Output"],
Cell[342669, 8339, 409, 10, 33, "Output"],
Cell[343081, 8351, 207, 3, 23, "Print"],
Cell[343291, 8356, 691, 17, 50, "Output"],
Cell[343985, 8375, 687, 17, 50, "Output"],
Cell[344675, 8394, 412, 10, 33, "Output"],
Cell[CellGroupData[{
Cell[345112, 8408, 199, 3, 23, "Print"],
Cell[345314, 8413, 203, 3, 23, "Print"]
}, Open  ]],
Cell[345532, 8419, 679, 17, 50, "Output"],
Cell[346214, 8438, 682, 17, 50, "Output"],
Cell[346899, 8457, 412, 10, 33, "Output"],
Cell[347314, 8469, 203, 3, 23, "Print"],
Cell[347520, 8474, 684, 17, 50, "Output"],
Cell[348207, 8493, 680, 17, 50, "Output"],
Cell[348890, 8512, 411, 10, 33, "Output"],
Cell[349304, 8524, 206, 3, 23, "Print"],
Cell[349513, 8529, 666, 16, 50, "Output"],
Cell[350182, 8547, 662, 16, 50, "Output"],
Cell[350847, 8565, 407, 9, 33, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

